Analytical amplitudes from numerical solutions of the scattering equations

The CHY formalism for massless scattering provides a cohesive framework for the computation of scattering amplitudes in a variety of theories. It is especially compelling because it elucidates existing relations among theories which are seemingly unrelated in a standard Lagrangian formulation. However, it entails operations that are highly non-trivial to perform analytically, most notably solving the scattering equations. We present a new Python package ( https://github.com/GDeLaurentis/seampy ) to solve the scattering equations and to compute scattering amplitudes. Both operations are done numerically with high-precision floating-point algebra. Elimination theory is used to obtain solutions to the scattering equations for arbitrary kinematics. These solutions are then applied to a variety of CHY integrands to obtain tree amplitudes for the following theories: Yang-Mills, Einstein gravity, biadjoint scalar, Born-Infeld, non-linear sigma model, Galileon, conformal gravity and $(\text{DF})^2$. Finally, we exploit this high-precision numerical implementation to explore the singularity structure of the amplitudes and to reconstruct analytical expressions which make manifest their pole structure. Some of the expressions for conformal gravity and the $(\text{DF})^2$ gauge theory are new to the best of our knowledge.

==> anc/BI/4pt/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["ppmm.m"]], 0.00001] == Round[(-0.328971979632-1.75725642633I), 0.00001]]


==> anc/BI/4pt/ppmm.m <==
(-1I Spaa[3,4]^2Spbb[1,2]^2)

==> anc/BI/6pt/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["pppmmm.m"]], 0.00001] == Round[(-35.0743889936-52.9349620096I), 0.00001]]


==> anc/BI/6pt/pppmmm.m <==
(-1I Spbb[1,2]^2Spaa[5,6]^2Spab[4,Sp[1]+Sp[2],3]^2)/(s[1,2,4])+
(-1I Spbb[1,3]^2Spaa[4,5]^2Spab[6,Sp[1]+Sp[3],2]^2)/(s[2,4,5])+
(-1I Spbb[2,3]^2Spaa[4,6]^2Spab[5,Sp[2]+Sp[3],1]^2)/(s[2,3,5])+
(-1I Spbb[1,3]^2Spaa[4,6]^2Spba[2,Sp[1]+Sp[3],5]^2)/(s[1,3,5])+
(-1I Spbb[2,3]^2Spaa[4,5]^2Spab[6,Sp[2]+Sp[3],1]^2)/(s[1,4,5])+
(-1I Spbb[1,3]^2Spaa[5,6]^2Spab[4,Sp[1]+Sp[3],2]^2)/(s[1,3,4])+
(-1I Spbb[2,3]^2Spaa[5,6]^2Spab[4,Sp[2]+Sp[3],1]^2)/(s[2,3,4])+
(-1I Spbb[1,2]^2Spaa[4,5]^2Spab[6,Sp[1]+Sp[2],3]^2)/(s[3,4,5])+
(-1I Spbb[1,2]^2Spaa[4,6]^2Spab[5,Sp[1]+Sp[2],3]^2)/(s[1,2,5])

==> anc/BS/4pt.m <==
(-1I Spaa[1,3]Spbb[1,3])/(Spaa[1,2]Spaa[2,3]Spbb[1,2]Spbb[2,3])

==> anc/BS/5pt.m <==
(+1I )/(Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4])+
(+1I )/(Spaa[1,2]Spbb[1,2]Spaa[4,5]Spbb[4,5])+
(+1I )/(Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3])+
(+1I )/(Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4])+
(+1I )/(Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5])

==> anc/BS/6pt.m <==
(-1I )/(Spaa[1,2]Spbb[1,2]Spaa[4,5]Spbb[4,5]s[1,2,3])+
(-1I )/(Spaa[1,2]Spbb[1,2]Spaa[5,6]Spbb[5,6]s[1,2,3])+
(-1I )/(Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]s[1,2,3])+
(-1I )/(Spaa[2,3]Spbb[2,3]Spaa[5,6]Spbb[5,6]s[1,2,3])+
(-1I )/(Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]s[2,3,4])+
(-1I )/(Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]s[2,3,4])+
(-1I )/(Spaa[2,3]Spbb[2,3]Spaa[5,6]Spbb[5,6]s[2,3,4])+
(-1I )/(Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6]s[2,3,4])+
(-1I )/(Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]s[3,4,5])+
(-1I )/(Spaa[1,2]Spbb[1,2]Spaa[4,5]Spbb[4,5]s[3,4,5])+
(-1I )/(Spaa[1,6]Spbb[1,6]Spaa[3,4]Spbb[3,4]s[3,4,5])+
(-1I )/(Spaa[1,6]Spbb[1,6]Spaa[4,5]Spbb[4,5]s[3,4,5])+
(+1I )/(Spaa[1,2]Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6])+
(+1I )/(Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5])

==> anc/BS/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["4pt.m"]], 0.00001] == Round[(0.0079355694338+0.0473455401229I), 0.00001]]


==> anc/BS/BenchmarkCheck5pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(0.124152564646-0.217810159109I)}, {(-4.32148204985-0.438418673876I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.383399267882+0.15306487544I)}, {(0.471105830206-0.955782801114I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.52975822522-0.102760957215I)}, {(0.636698039598+0.536497601862I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.787032264858+0.0178521807034I)}, {(-0.378227479676-0.772239914873I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]

Assert[Round[N[Import["5pt.m"]], 0.00001] == Round[(1.55077830847+0.542959725378I), 0.00001]]


==> anc/BS/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["6pt.m"]], 0.00001] == Round[(0.104784684531-0.102606559332I), 0.00001]]


==> anc/CG/4pt/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["ppmm.m"]], 0.00001] == Round[(-0.0377268526542-0.0117586574894I), 0.00001]]


==> anc/CG/4pt/ppmm.m <==
(-1I Spaa[3,4]^4Spbb[1,2]^2)/(Spaa[1,2]^2)

==> anc/CG/5pt/BenchmarkCheck5pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(0.124152564646-0.217810159109I)}, {(-4.32148204985-0.438418673876I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.383399267882+0.15306487544I)}, {(0.471105830206-0.955782801114I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.52975822522-0.102760957215I)}, {(0.636698039598+0.536497601862I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.787032264858+0.0178521807034I)}, {(-0.378227479676-0.772239914873I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]

Assert[Round[N[Import["pppmm.m"]], 0.00001] == Round[(0.00861294764557-0.00343257730693I), 0.00001]]


==> anc/CG/5pt/pppmm.m <==
(-1I Spbb[1,2]^2Spaa[2,4]Spbb[3,4]Spaa[4,5]^5)/(Spaa[1,2]^2Spaa[2,3]Spaa[3,4]Spaa[3,5])+
(+1I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]Spaa[4,5]^4)/(Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[3,5])+
(+1I Spbb[1,4]Spbb[2,3]^2Spaa[3,4]Spaa[4,5]^5)/(Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,3]^2)+
(-1I Spbb[1,2]Spbb[2,3]^2Spaa[2,5]Spaa[4,5]^4)/(Spaa[1,2]Spaa[1,3]Spaa[1,5]Spaa[2,3])+
(-1I Spbb[1,3]^2Spaa[1,4]Spbb[2,4]Spaa[4,5]^5)/(Spaa[1,2]Spaa[1,3]^2Spaa[2,4]Spaa[2,5])+
(-1I Spbb[1,3]^2Spbb[2,3]Spaa[3,5]Spaa[4,5]^4)/(Spaa[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,5])+
(-2I Spbb[1,2]Spbb[1,3]Spbb[2,3]Spaa[4,5]^4)/(Spaa[1,2]Spaa[1,3]Spaa[2,3])

==> anc/CG/6pt/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["ppppmm_partial.m"]], 0.00001] == Round[(-511.449999386+1231.21282207I), 0.00001]]
Assert[Round[N[Import["pppmmm_partial.m"]], 0.00001] == Round[(-21.5809867438+17.8822070283I), 0.00001]]


==> anc/CG/6pt/pppmmm_partial.m <==
(Spbb[2,3]^4Spaa[5,6]^4(-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]^2Spbb[2,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]+1I Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[3,6]-1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,5]Spaa[2,3]^2Spaa[2,4]Spbb[2,6]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spaa[3,4]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]^2Spbb[2,5]Spbb[2,6]-2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,6]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[3,4]^2Spbb[3,5]Spbb[3,6]-1I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[2,6]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]Spbb[5,6]-2I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spaa[3,4]Spbb[3,6]+1I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[2,6]Spaa[3,4]-1I Spbb[1,2]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]-1I Spbb[1,3]^2Spaa[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]^2Spbb[5,6]+2I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]^2Spbb[3,6]+1I Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[3,4]^3Spbb[3,5]Spbb[3,6]-1I Spbb[1,2]Spbb[1,4]Spaa[2,4]^3Spbb[2,4]Spaa[3,4]Spbb[5,6]+1I Spbb[1,4]^2Spaa[2,4]^3Spbb[2,5]Spbb[2,6]Spaa[3,4]-1I Spbb[1,3]Spbb[1,4]Spaa[2,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[5,6]+2I Spbb[1,4]^2Spaa[2,4]^2Spbb[2,5]Spaa[3,4]^2Spbb[3,6]+1I Spbb[1,4]^2Spaa[2,4]Spaa[3,4]^3Spbb[3,5]Spbb[3,6]))/(Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spbb[2,4]Spbb[3,4]Spbb[5,6]^2s[2,3,4]^2)+
(Spbb[1,2]^4Spaa[4,5]^4(+1I Spaa[1,2]Spbb[1,3]^2Spaa[1,6]^2Spaa[2,3]Spbb[2,5]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spaa[2,3]Spbb[2,3]Spbb[3,4]+1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spbb[3,4]-1I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,6]Spbb[3,4]+1I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,6]Spbb[2,5]Spbb[3,4]Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[2,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]-2I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2+1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[3,6]-1I Spaa[1,2]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[4,5]+2I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]Spbb[3,6]-1I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spaa[2,6]Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-1I Spaa[1,2]Spaa[1,6]Spbb[1,6]Spbb[2,3]^2Spaa[2,6]^2Spbb[4,5]-2I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[2,3]Spbb[2,5]Spaa[2,6]^2Spbb[3,6]-1I Spaa[1,2]Spbb[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]+1I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]Spaa[2,6]Spbb[3,6]Spbb[4,5]+1I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spaa[2,6]Spbb[3,6]^2+1I Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[3,6]Spbb[4,5]+2I Spbb[1,4]Spaa[1,6]^2Spbb[2,5]Spaa[2,6]^2Spbb[3,6]^2+1I Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spbb[3,6]^2))/(Spaa[1,2]^2Spbb[1,6]Spbb[2,6]Spaa[3,4]Spaa[3,5]Spbb[4,5]^2s[3,4,5]^2)+
(Spbb[1,3]^4Spaa[4,6]^4(-1I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spbb[2,6]Spaa[3,5]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,6]Spaa[3,5]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]+1I Spaa[1,3]^2Spbb[1,4]Spbb[2,3]^2Spaa[2,5]Spbb[2,6]Spaa[3,5]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]+1I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,5]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,5]Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]+1I Spaa[1,3]Spbb[2,3]Spbb[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]+2I Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,5]-1I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[4,6]+2I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spbb[2,5]+1I Spaa[1,5]Spbb[2,3]Spbb[2,5]Spaa[3,5]^3Spbb[3,5]Spbb[4,6]+1I Spaa[1,5]Spbb[2,5]^2Spbb[3,4]Spaa[3,5]^3Spbb[3,6]-1I Spbb[1,2]Spaa[1,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spbb[4,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[2,5]^2Spaa[3,5]^2Spbb[3,6]+1I Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spbb[2,5]^2Spaa[3,5]))/(Spaa[1,3]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[3,5]Spbb[4,6]^2s[1,3,5]^2)+
(Spbb[1,2]^4Spaa[4,6]^4(+1I Spaa[1,2]Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,4]Spbb[3,6]-1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spaa[2,3]Spbb[2,3]Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,6]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spbb[3,6]+1I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,4]Spaa[3,5]Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[3,5]Spbb[3,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]-2I Spaa[1,2]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]-1I Spaa[1,2]^2Spbb[1,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]+1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[4,6]+2I Spaa[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,5]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spbb[3,5]+1I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spbb[4,6]-2I Spaa[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]-1I Spaa[1,2]Spbb[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,6]Spbb[3,5]-1I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]Spaa[2,5]Spbb[3,5]Spbb[4,6]+1I Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spaa[2,5]Spbb[3,5]^2-1I Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[3,5]Spbb[4,6]+2I Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]^2+1I Spaa[1,5]Spbb[2,4]Spaa[2,5]^3Spbb[2,6]Spbb[3,5]^2))/(Spaa[1,2]^2Spbb[1,5]Spbb[2,5]Spaa[3,4]Spaa[3,6]Spbb[4,6]^2s[1,2,5]^2)+
(Spbb[1,3]^4Spaa[4,5]^4(-1I Spaa[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[3,6]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spbb[2,4]Spbb[3,5]Spaa[3,6]^2+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,6]Spbb[2,4]Spbb[3,5]Spaa[3,6]+1I Spaa[1,3]^2Spbb[1,5]Spbb[2,3]^2Spbb[2,4]Spaa[2,6]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+2I Spbb[1,2]Spaa[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[3,4]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]+1I Spaa[1,3]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3-1I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+2I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[2,3]Spbb[2,6]Spbb[3,4]Spaa[3,6]^2+1I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2+1I Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[2,3]Spbb[2,6]Spaa[3,6]+1I Spbb[1,2]^2Spaa[1,3]Spaa[1,6]^2Spaa[3,6]Spbb[3,6]Spbb[4,5]+2I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[2,6]Spbb[3,4]Spaa[3,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[2,6]-1I Spaa[1,6]Spbb[2,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spbb[4,5]+1I Spaa[1,6]Spbb[2,6]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^3+1I Spbb[1,2]Spaa[1,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spbb[4,5]+2I Spbb[1,5]Spaa[1,6]^2Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^2+1I Spbb[1,4]Spbb[1,5]Spaa[1,6]^3Spbb[2,6]^2Spaa[3,6]))/(Spaa[1,3]^2Spbb[1,6]Spaa[2,4]Spaa[2,5]Spbb[3,6]Spbb[4,5]^2s[2,4,5]^2)+
(Spbb[1,2]^4Spaa[5,6]^4(+1I Spaa[1,2]Spbb[1,3]^2Spaa[1,4]^2Spaa[2,3]Spbb[2,6]Spbb[3,5]-1I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,6]Spaa[2,3]Spbb[2,3]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,5]-1I Spaa[1,2]Spaa[1,4]Spbb[1,6]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spbb[3,5]+1I Spaa[1,2]^2Spbb[1,3]^2Spaa[1,4]Spbb[2,6]Spaa[3,4]Spbb[3,5]-1I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,4]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]-1I Spaa[1,2]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spbb[3,5]-1I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]-2I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]Spbb[2,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,5]Spbb[2,6]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]Spbb[5,6]+2I Spaa[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,5]Spaa[2,4]Spbb[2,6]Spbb[3,4]-1I Spaa[1,2]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[3,4]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spaa[2,4]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]-1I Spaa[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spbb[5,6]-2I Spaa[1,2]Spaa[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]-1I Spaa[1,2]Spbb[2,3]Spaa[2,4]^3Spbb[2,5]Spbb[2,6]Spbb[3,4]+1I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]Spaa[2,4]Spbb[3,4]Spbb[5,6]+1I Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spaa[2,4]Spbb[3,4]^2+1I Spaa[1,4]^2Spbb[1,4]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spbb[5,6]+2I Spaa[1,4]^2Spbb[1,5]Spaa[2,4]^2Spbb[2,6]Spbb[3,4]^2+1I Spaa[1,4]Spaa[2,4]^3Spbb[2,5]Spbb[2,6]Spbb[3,4]^2))/(Spaa[1,2]^2Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[5,6]^2s[1,2,4]^2)+
(Spbb[1,3]^4Spaa[5,6]^4(-1I Spaa[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]^2Spbb[2,5]Spaa[3,4]^2-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spbb[2,5]Spaa[3,4]^2Spbb[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spbb[2,5]Spaa[3,4]+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spbb[2,5]Spaa[3,4]Spbb[3,6]+1I Spaa[1,3]^2Spbb[1,6]Spbb[2,3]^2Spaa[2,4]Spbb[2,5]Spaa[3,4]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,6]+1I Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]+1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,4]Spbb[3,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]+2I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[3,4]Spbb[3,5]+1I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]+1I Spaa[1,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,5]Spbb[3,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[2,3]Spaa[3,4]^2Spbb[3,4]Spbb[5,6]+2I Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]+1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[2,4]Spaa[3,4]^2Spbb[3,5]Spbb[3,6]+1I Spaa[1,3]Spaa[1,4]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[3,4]+1I Spbb[1,2]^2Spaa[1,3]Spaa[1,4]^2Spaa[3,4]Spbb[3,4]Spbb[5,6]+2I Spbb[1,2]Spaa[1,3]Spaa[1,4]^2Spbb[1,6]Spbb[2,4]Spaa[3,4]Spbb[3,5]+1I Spbb[1,2]Spaa[1,3]Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spbb[2,4]-1I Spaa[1,4]Spbb[2,3]Spbb[2,4]Spaa[3,4]^3Spbb[3,4]Spbb[5,6]+1I Spaa[1,4]Spbb[2,4]^2Spaa[3,4]^3Spbb[3,5]Spbb[3,6]+1I Spbb[1,2]Spaa[1,4]^2Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spbb[5,6]+2I Spaa[1,4]^2Spbb[1,6]Spbb[2,4]^2Spaa[3,4]^2Spbb[3,5]+1I Spaa[1,4]^3Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[3,4]))/(Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spaa[2,6]Spbb[3,4]Spbb[5,6]^2s[1,3,4]^2)+
(Spbb[2,3]^4Spaa[4,5]^4(-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]^2Spbb[3,5]+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spbb[1,4]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]+1I Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spaa[2,6]Spbb[3,5]-1I Spbb[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spaa[2,6]-1I Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,5]Spaa[3,6]+1I Spbb[1,3]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^2-2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-1I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^3-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spbb[4,5]-2I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]+1I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[2,6]^2Spaa[3,6]-1I Spbb[1,2]Spbb[1,6]Spaa[2,3]Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^2-1I Spbb[1,3]^2Spaa[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[4,5]+2I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,6]Spbb[3,5]Spaa[3,6]^2+1I Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3-1I Spbb[1,2]Spbb[1,6]Spaa[2,6]^3Spbb[2,6]Spaa[3,6]Spbb[4,5]+1I Spbb[1,6]^2Spbb[2,4]Spbb[2,5]Spaa[2,6]^3Spaa[3,6]-1I Spbb[1,3]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[4,5]+2I Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spbb[3,5]Spaa[3,6]^2+1I Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]Spaa[3,6]^3))/(Spaa[1,4]Spaa[1,5]Spaa[2,3]^2Spbb[2,6]Spbb[3,6]Spbb[4,5]^2s[1,4,5]^2)+
(Spbb[2,3]^4Spaa[4,6]^4(-1I Spbb[1,2]^2Spaa[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,5]^2Spbb[3,4]+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]+1I Spaa[1,3]Spbb[1,3]^2Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]+1I Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spaa[2,3]^2Spaa[2,5]Spbb[3,4]-1I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]-1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]+1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,5]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,6]-2I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]-1I Spbb[1,2]Spbb[1,3]Spaa[2,3]^2Spbb[3,4]Spaa[3,5]^2Spbb[3,6]-1I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^3Spbb[2,6]+1I Spbb[1,2]Spbb[1,3]Spaa[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[4,6]-2I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]+1I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[2,4]Spaa[2,5]^2Spbb[2,6]Spaa[3,5]-1I Spbb[1,2]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,6]+1I Spbb[1,3]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[4,6]+2I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,5]^2+1I Spbb[1,3]Spbb[1,5]Spaa[2,3]Spbb[3,4]Spaa[3,5]^3Spbb[3,6]+1I Spbb[1,2]Spbb[1,5]Spaa[2,5]^3Spbb[2,5]Spaa[3,5]Spbb[4,6]+1I Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^3Spbb[2,6]Spaa[3,5]+1I Spbb[1,3]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]^2Spbb[4,6]+2I Spbb[1,5]^2Spaa[2,5]^2Spbb[2,6]Spbb[3,4]Spaa[3,5]^2+1I Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,6]))/(Spaa[1,4]Spaa[1,6]Spaa[2,3]^2Spbb[2,5]Spbb[3,5]Spbb[4,6]^2s[2,3,5]^2)

==> anc/CG/6pt/ppppmm_partial.m <==
(Spaa[3,5]Spaa[5,6]^4(-2I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,6]-4I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[4,6]Spaa[5,6]+2I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,4]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[4,5]Spaa[5,6]^2-4I Spaa[1,3]Spbb[1,3]^2Spbb[1,5]Spaa[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[4,6]-4I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,6]-4I Spaa[1,3]Spbb[1,3]Spbb[1,5]^2Spaa[1,6]Spbb[2,3]Spaa[3,5]Spaa[4,5]Spaa[5,6]-4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,3]Spaa[3,5]Spaa[4,6]Spaa[5,6]-2I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2-2I Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,5]Spaa[4,6]^3Spbb[4,6]+2I Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^3-2I Spbb[1,3]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,3]Spaa[3,5]^2Spaa[4,5]-4I Spbb[1,3]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,3]Spaa[3,5]^2Spaa[4,6]-2I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,6]-1I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+1I Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spaa[4,5]Spbb[4,5]^2Spaa[4,6]^2-1I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]^2+1I Spbb[1,2]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^3Spbb[5,6]-2I Spbb[1,2]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^3Spbb[4,6]+2I Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spbb[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^3-1I Spbb[1,2]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]+1I Spbb[1,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[4,6]^3Spbb[4,6]^2-1I Spbb[1,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^3))/(Spaa[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6])+
(Spaa[5,6]^4(-2I Spbb[1,2]Spaa[1,3]^3Spbb[1,3]^3Spaa[5,6]^2+6I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spaa[2,6]Spaa[5,6]+12I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^3Spaa[1,5]Spaa[3,6]Spaa[5,6]+6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^2+3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+4I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[5,6]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]-6I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2+10I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[5,6]^2+5I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[5,6]^2-2I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+2I Spaa[1,3]^2Spbb[1,3]^3Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[5,6]^3Spbb[5,6]-1I Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,6]Spaa[5,6]^3+3I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^3-1I Spbb[1,2]^3Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spaa[2,6]^2-7I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spaa[2,6]Spaa[3,6]+2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^3Spaa[1,5]^2Spaa[3,6]^2+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]+3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2+3I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2-4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]+5I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-3I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[5,6]+7I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,6]^2+14I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]-10I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]+6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-3I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[5,6]^2+4I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-1I Spbb[1,2]^2Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]-3I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]-6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]+8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-2I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[5,6]^2+4I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2+13I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-6I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]+7I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-6I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,3]^3Spaa[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+2I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spaa[5,6]+6I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^2+4I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[5,6]^3+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2+3I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-1I Spbb[1,2]Spaa[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[5,6]^2+4I Spaa[1,3]Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[3,6]Spaa[5,6]^2+3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[5,6]^3+1I Spbb[1,2]^2Spaa[1,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,6]+5I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]^2-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+6I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]Spaa[5,6]-13I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+3I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]-1I Spbb[1,2]^2Spaa[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[5,6]^2Spbb[5,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+2I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+5I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]+3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[5,6]^2-4I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+8I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]-8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+6I Spaa[1,3]Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]Spaa[5,6]^2-6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3Spbb[5,6]+3I Spbb[1,2]Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[5,6]^3Spbb[5,6]+12I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-2I Spaa[1,3]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,3]^2Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+5I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]^2-8I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+10I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-4I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3+2I Spaa[1,3]Spbb[1,3]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+4I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,6]Spaa[5,6]^3-3I Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+5I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-9I Spaa[1,3]Spbb[1,3]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+13I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+11I Spaa[1,3]Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[5,6]^4Spbb[5,6]^2+3I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]+3I Spaa[1,3]Spbb[1,5]^2Spbb[2,6]Spbb[3,6]Spaa[5,6]^4+1I Spaa[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^4Spbb[5,6]-1I Spbb[1,2]^3Spaa[1,5]^3Spbb[1,5]Spaa[2,6]^2-5I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[3,6]-2I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[5,6]-2I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]Spaa[5,6]-1I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]^2-5I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[3,6]-3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]-3I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]-3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]^2-6I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,6]+2I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]-2I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[5,6]-4I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[3,6]^2+11I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,6]^2-6I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]+6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]-1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,5]^2Spaa[2,6]^3Spbb[2,6]-6I Spbb[1,2]^2Spbb[1,3]Spaa[1,5]^2Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+2I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]-3I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-4I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2+11I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2-20I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+9I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]-2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2-2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2+1I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-4I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spaa[5,6]^2-1I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,3]Spaa[3,5]Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,5]^2Spbb[2,6]Spaa[3,6]^3-2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[3,6]^3-7I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spaa[5,6]-6I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^2-2I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,6]Spaa[5,6]^3-1I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]-1I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[5,6]-3I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-1I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]-14I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+3I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]-2I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-7I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+5I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[3,6]^2Spaa[5,6]-6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[3,6]Spaa[5,6]^2-4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[5,6]^3+1I Spbb[1,2]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]+7I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2-2I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]^2-2I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,6]Spaa[5,6]+4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]+1I Spbb[1,2]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]+7I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2-2I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-14I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+6I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+2I Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2-6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2-1I Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]-4I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[5,6]^2+2I Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3-6I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^3-21I Spbb[1,3]^2Spaa[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+14I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]-16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+4I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^3-12I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]+2I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2-18I Spbb[1,3]^2Spaa[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+14I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-16I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+5I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-4I Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2+1I Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-4I Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]-7I Spbb[1,3]^2Spaa[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-10I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-3I Spaa[1,5]Spbb[1,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,6]Spaa[5,6]^3-6I Spbb[1,3]^2Spaa[1,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+2I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-13I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]^2Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-1I Spbb[1,2]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2-1I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-1I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-2I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,6]Spaa[5,6]^3-2I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-4I Spbb[1,3]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+6I Spbb[1,3]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3+4I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3+2I Spbb[1,3]Spaa[2,3]Spbb[2,5]^2Spaa[3,5]Spbb[3,6]Spaa[5,6]^3+12I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+6I Spbb[1,3]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-1I Spbb[1,5]Spaa[2,3]Spbb[2,5]Spbb[2,6]Spbb[3,6]Spaa[5,6]^4-2I Spbb[1,3]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]^2+1I Spbb[1,5]Spbb[2,3]^3Spaa[2,5]^2Spaa[3,5]Spaa[3,6]^2-4I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spaa[5,6]+2I Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]-2I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^3Spaa[3,5]Spaa[5,6]^2+1I Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^2-2I Spbb[1,3]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^3+1I Spbb[1,6]Spbb[2,3]^3Spaa[2,5]^2Spaa[3,6]^3-3I Spbb[1,2]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-10I Spbb[1,3]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+5I Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-3I Spbb[1,2]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-14I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+7I Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-1I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^3Spbb[5,6]+3I Spbb[1,5]Spaa[2,5]^2Spbb[2,5]^2Spbb[2,6]Spaa[5,6]^3-4I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spaa[5,6]+2I Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-4I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-14I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2+7I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-2I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+5I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^3-2I Spbb[1,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2-4I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[5,6]-2I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^2-2I Spbb[1,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]+2I Spbb[1,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]Spbb[5,6]-12I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+2I Spbb[1,5]Spbb[2,3]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+4I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]-18I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+4I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-4I Spbb[1,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,5]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,6]Spaa[5,6]^3-6I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]+2I Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^3Spbb[3,6]Spaa[5,6]-6I Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-24I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+8I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+6I Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]^2Spaa[5,6]^2Spbb[5,6]-6I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]^2-16I Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+9I Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+7I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-2I Spbb[1,2]Spaa[2,5]Spbb[2,5]Spaa[5,6]^4Spbb[5,6]^2+5I Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]-2I Spbb[1,3]Spaa[2,6]^2Spbb[2,6]^3Spaa[3,6]Spaa[5,6]^2+1I Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^2-1I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^3Spaa[5,6]^3-6I Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+2I Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2-4I Spbb[1,3]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spaa[5,6]^3Spbb[5,6]+5I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^3+4I Spbb[1,6]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,2]Spaa[2,6]Spbb[2,6]Spaa[5,6]^4Spbb[5,6]^2+4I Spbb[1,5]Spaa[2,6]Spbb[2,6]^2Spaa[5,6]^4Spbb[5,6]-2I Spbb[1,3]Spbb[2,3]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]-4I Spbb[1,3]Spbb[2,5]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2I Spbb[1,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]+2I Spbb[1,3]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2Spbb[5,6]-10I Spbb[1,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2+1I Spbb[1,5]Spbb[2,3]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2-8I Spbb[1,3]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^3-2I Spbb[1,3]Spbb[2,5]Spaa[3,5]Spaa[5,6]^4Spbb[5,6]^2+1I Spbb[1,5]Spbb[2,5]Spaa[3,5]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]-4I Spbb[1,3]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2+1I Spbb[1,6]Spbb[2,3]Spaa[3,6]^3Spbb[3,6]^2Spaa[5,6]^2-5I Spbb[1,3]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]+3I Spbb[1,5]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^3+3I Spbb[1,6]Spbb[2,3]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,3]Spbb[2,6]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2+5I Spbb[1,5]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]+3I Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[5,6]^4Spbb[5,6]^2-1I Spbb[1,2]Spaa[5,6]^5Spbb[5,6]^3+2I Spbb[1,5]Spbb[2,6]Spaa[5,6]^5Spbb[5,6]^2))/(Spaa[1,2]^2Spaa[1,4]Spaa[2,3]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6])+
(Spaa[5,6]^4(-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^3+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[5,6]^3-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[5,6]^3-1I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spbb[1,5]Spbb[2,6]Spaa[5,6]^4+1I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[5,6]^4+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[2,3]Spbb[2,5]Spbb[2,6]Spaa[5,6]^4+3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]^2+2I Spbb[1,2]^2Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[5,6]+4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[5,6]^2-5I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[5,6]^3+2I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[5,6]^3-3I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[5,6]^2+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3-3I Spaa[1,3]^2Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[5,6]^3+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]^2Spbb[2,5]^2Spaa[5,6]^3-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]^3+1I Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2Spaa[5,6]^3+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3-2I Spaa[1,3]^2Spbb[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[3,6]Spaa[5,6]^4+1I Spaa[1,3]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spbb[3,6]Spaa[5,6]^4-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,3]Spaa[5,6]^2+2I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[5,6]^2-2I Spbb[1,2]^2Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[3,6]-4I Spbb[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]+3I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2-2I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]Spaa[5,6]^2+6I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]Spaa[5,6]+4I Spaa[1,3]Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2+2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spaa[3,6]Spaa[5,6]+2I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]Spaa[5,6]^2-1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]Spaa[5,6]^2+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spaa[3,6]Spaa[5,6]-6I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2+2I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]^2-3I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-1I Spaa[1,3]Spaa[1,5]Spbb[1,5]^2Spbb[2,3]Spaa[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-1I Spaa[1,3]Spaa[1,5]Spbb[1,6]^2Spbb[2,3]^2Spaa[2,6]^2Spaa[3,6]Spaa[5,6]^2-1I Spaa[1,3]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]Spaa[5,6]^2-1I Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^4-1I Spbb[1,2]Spbb[1,3]^2Spaa[1,5]^3Spaa[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,6]Spaa[5,6]-1I Spbb[1,3]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]Spaa[5,6]^2-2I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,6]^2-2I Spbb[1,2]Spbb[1,3]Spaa[1,5]^3Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spaa[3,6]^2-2I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spaa[5,6]-2I Spbb[1,3]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]^2Spaa[5,6]-2I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]^2Spbb[2,5]^2Spaa[5,6]^3+2I Spbb[1,3]^2Spaa[1,5]^2Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spaa[5,6]^2-2I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-2I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^2Spaa[5,6]+2I Spbb[1,3]Spaa[1,5]^2Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]Spaa[2,3]^2Spbb[2,5]^2Spbb[3,6]Spaa[5,6]^4+1I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+2I Spbb[1,3]Spaa[1,5]Spaa[2,3]Spaa[2,5]Spbb[2,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-1I Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^4+1I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]^3Spbb[2,5]^2Spaa[3,6]^2Spaa[5,6]+1I Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^3Spbb[2,5]Spaa[3,6]^2Spaa[5,6]+1I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]Spbb[2,3]^2Spaa[2,5]^2Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[2,3]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spaa[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2Spbb[2,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]^2))/(Spaa[1,2]Spaa[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,5]Spaa[2,6]Spaa[3,4]^2Spaa[3,5]Spaa[4,6])+
(Spaa[4,5]Spaa[5,6]^4(-2I Spaa[1,4]^2Spbb[1,4]^3Spaa[2,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]-4I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spaa[5,6]-2I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spaa[2,6]^2-2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]^2Spaa[2,5]Spbb[3,4]Spaa[5,6]^2-4I Spaa[1,4]Spbb[1,4]^2Spbb[1,5]Spaa[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2-4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]-4I Spaa[1,4]Spbb[1,4]Spbb[1,5]^2Spaa[1,6]Spaa[2,5]Spbb[3,4]Spaa[4,5]Spaa[5,6]-4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,5]Spaa[5,6]+2I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]-2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]+2I Spaa[1,4]Spbb[1,4]^2Spbb[2,3]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]-2I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]-2I Spbb[1,4]Spbb[1,5]^2Spaa[1,6]^2Spaa[2,5]Spbb[3,4]Spaa[4,5]^2-4I Spbb[1,4]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spaa[2,6]Spbb[3,4]Spaa[4,5]^2-2I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[3,4]Spaa[4,5]Spaa[4,6]+1I Spbb[1,3]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]+1I Spbb[1,4]Spaa[2,5]Spbb[2,5]^2Spaa[2,6]^2Spbb[3,4]Spaa[4,5]^2+1I Spbb[1,2]Spbb[2,3]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]^2+1I Spbb[1,3]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]^2Spbb[5,6]+2I Spbb[1,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]^2Spbb[4,5]+2I Spbb[1,4]Spbb[2,5]Spaa[2,6]^3Spbb[2,6]Spbb[3,4]Spaa[4,5]^2+2I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[4,5]^2Spbb[4,5]Spbb[4,6]+1I Spbb[1,3]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]+1I Spbb[1,4]Spaa[2,6]^3Spbb[2,6]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]+1I Spbb[1,2]Spbb[2,3]Spaa[2,6]^3Spaa[4,5]Spaa[4,6]Spbb[4,6]^2))/(Spaa[1,2]Spaa[1,3]^2Spaa[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,5]Spaa[4,6])+
(Spaa[5,6]^4(+2I Spbb[1,3]Spaa[1,4]^3Spbb[1,4]^3Spaa[5,6]^2-6I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spaa[5,6]-12I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^3Spaa[1,5]Spaa[4,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-4I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+6I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2-10I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-5I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^2+2I Spaa[1,4]^2Spbb[1,4]^3Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2I Spaa[1,4]^2Spbb[1,4]^3Spbb[3,5]Spaa[4,5]Spaa[5,6]^2-2I Spaa[1,4]^2Spbb[1,4]^3Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,6]Spaa[5,6]^3-3I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^3+1I Spbb[1,3]^3Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2+7I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,6]Spaa[4,6]-2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2-2I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]-3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2-3I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]-5I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]-5I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2+4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]-5I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]+3I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]-7I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2-14I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spaa[5,6]+10I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+3I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^2-4I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]+3I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]+6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]-8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+2I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^2-4I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2-13I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]-7I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+6I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,4]^3Spaa[1,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-2I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]-6I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-4I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,6]Spaa[5,6]^3-2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-3I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1I Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[5,6]^2-4I Spaa[1,4]Spbb[1,4]^2Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2-3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[5,6]^3+1I Spaa[1,4]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[5,6]^3-1I Spbb[1,3]^2Spaa[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]-5I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]+13I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-3I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+1I Spbb[1,3]^2Spaa[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2Spbb[5,6]+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-5I Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]-3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[5,6]^2+4I Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-8I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spaa[5,6]+8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]-6I Spaa[1,4]Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spaa[5,6]^2+6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3Spbb[5,6]-12I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3+2I Spaa[1,4]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[5,6]^3+1I Spaa[1,4]Spbb[1,4]^2Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2-5I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]^2+8I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3Spbb[5,6]-10I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^3+4I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-2I Spaa[1,4]Spbb[1,4]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-4I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+3I Spaa[1,4]Spbb[1,4]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-5I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+9I Spaa[1,4]Spbb[1,4]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-13I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-11I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-1I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+4I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2-3I Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]-3I Spaa[1,4]Spbb[1,5]^2Spbb[3,6]Spbb[4,6]Spaa[5,6]^4-1I Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4Spbb[5,6]+1I Spbb[1,3]^3Spaa[1,5]^3Spbb[1,5]Spaa[3,6]^2+5I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[3,6]Spaa[4,6]+2I Spbb[1,3]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[3,6]Spaa[5,6]+2I Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]Spaa[5,6]+1I Spbb[1,3]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]^2+5I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[4,6]+3I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spaa[5,6]+3I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]+3I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+6I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]-2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]+2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[5,6]+4I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[4,6]^2-11I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[4,6]^2+6I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]+1I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^2+1I Spbb[1,3]^3Spaa[1,5]^2Spaa[3,6]^3Spbb[3,6]+6I Spbb[1,3]^2Spbb[1,4]Spaa[1,5]^2Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-2I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]+3I Spbb[1,3]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+4I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2-11I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2+20I Spbb[1,3]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-9I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]+2I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-1I Spbb[1,4]^3Spaa[1,5]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]^2+2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2-1I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+4I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spaa[5,6]^2+1I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,4]Spaa[4,5]Spaa[5,6]^2-1I Spbb[1,4]^3Spaa[1,5]^2Spbb[3,6]Spaa[4,6]^3+2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[4,6]^3+7I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,5]^2Spbb[1,5]^3Spbb[3,6]Spaa[5,6]^3+1I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spaa[5,6]+1I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]+3I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2+1I Spbb[1,3]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]^2Spbb[3,6]Spaa[5,6]+14I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-3I Spbb[1,3]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]+2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+7I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-5I Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]^2Spaa[5,6]+6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[4,6]Spaa[5,6]^2+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[5,6]^3-1I Spbb[1,3]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]-7I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2+2I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2+2I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,6]Spaa[5,6]-4I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]-1I Spbb[1,3]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]-7I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2+2I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]^2+14I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-6I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^2-2I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2+6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]^2+1I Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]+4I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[5,6]^2-2I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^3+6I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^3+21I Spbb[1,4]^2Spaa[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-14I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spaa[5,6]+16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-4I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^3+12I Spbb[1,3]Spbb[1,4]Spaa[1,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]-2I Spbb[1,3]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^2+18I Spbb[1,4]^2Spaa[1,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]-14I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+16I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2-5I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^3+4I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2-1I Spbb[1,4]^2Spaa[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+1I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2+4I Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]+7I Spbb[1,4]^2Spaa[1,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+10I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+3I Spaa[1,5]Spbb[1,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+6I Spbb[1,4]^2Spaa[1,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+13I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+1I Spbb[1,3]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2+1I Spbb[1,3]Spaa[1,6]^2Spbb[1,6]^2Spaa[3,6]Spbb[3,6]Spaa[5,6]^2+1I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[3,6]Spaa[5,6]^3+2I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+4I Spbb[1,4]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-6I Spbb[1,4]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3-4I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^3-2I Spbb[1,4]Spaa[3,4]Spbb[3,5]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3-12I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-6I Spbb[1,4]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]+1I Spbb[1,5]Spaa[3,4]Spbb[3,5]Spbb[3,6]Spbb[4,6]Spaa[5,6]^4+2I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]^2-1I Spbb[1,5]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,5]Spaa[4,6]^2+4I Spbb[1,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spaa[5,6]-2I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]+2I Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^3Spaa[4,5]Spaa[5,6]^2-1I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^2+2I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]^3-1I Spbb[1,6]Spbb[3,4]^3Spaa[3,5]^2Spaa[4,6]^3+3I Spbb[1,3]Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+10I Spbb[1,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-5I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+3I Spbb[1,3]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+14I Spbb[1,4]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-7I Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+1I Spbb[1,3]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,5]Spaa[3,5]^2Spbb[3,5]^2Spbb[3,6]Spaa[5,6]^3+4I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spaa[5,6]-2I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+4I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+14I Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2-7I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+2I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3Spbb[5,6]-5I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^3+2I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2+4I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]+2I Spbb[1,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2+2I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]-2I Spbb[1,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]^2Spaa[5,6]Spbb[5,6]+12I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-2I Spbb[1,5]Spbb[3,4]^2Spaa[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-4I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+18I Spbb[1,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-4I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+4I Spbb[1,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+6I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]-2I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^3Spbb[4,6]Spaa[5,6]+6I Spbb[1,4]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+24I Spbb[1,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-8I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-6I Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]^2Spaa[5,6]^2Spbb[5,6]+6I Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]^2+16I Spbb[1,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-9I Spbb[1,5]Spbb[3,4]Spaa[3,5]Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-7I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+2I Spbb[1,3]Spaa[3,5]Spbb[3,5]Spaa[5,6]^4Spbb[5,6]^2-5I Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]+2I Spbb[1,4]Spaa[3,6]^2Spbb[3,6]^3Spaa[4,6]Spaa[5,6]^2-1I Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^2+1I Spbb[1,3]Spaa[3,6]^2Spbb[3,6]^2Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[3,6]^2Spbb[3,6]^3Spaa[5,6]^3+6I Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2-2I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+4I Spbb[1,4]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-5I Spbb[1,5]Spaa[3,6]Spbb[3,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-4I Spbb[1,6]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,3]Spaa[3,6]Spbb[3,6]Spaa[5,6]^4Spbb[5,6]^2-4I Spbb[1,5]Spaa[3,6]Spbb[3,6]^2Spaa[5,6]^4Spbb[5,6]+2I Spbb[1,4]Spbb[3,4]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+4I Spbb[1,4]Spbb[3,5]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spbb[1,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]-2I Spbb[1,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+10I Spbb[1,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,5]Spbb[3,4]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+8I Spbb[1,4]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+2I Spbb[1,4]Spbb[3,5]Spaa[4,5]Spaa[5,6]^4Spbb[5,6]^2-1I Spbb[1,5]Spbb[3,5]Spaa[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+4I Spbb[1,4]Spbb[3,6]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2-1I Spbb[1,6]Spbb[3,4]Spaa[4,6]^3Spbb[4,6]^2Spaa[5,6]^2+5I Spbb[1,4]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,5]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3-3I Spbb[1,6]Spbb[3,4]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,4]Spbb[3,6]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^2-5I Spbb[1,5]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-3I Spbb[1,6]Spbb[3,4]Spaa[4,6]Spaa[5,6]^4Spbb[5,6]^2+1I Spbb[1,3]Spaa[5,6]^5Spbb[5,6]^3-2I Spbb[1,5]Spbb[3,6]Spaa[5,6]^5Spbb[5,6]^2))/(Spaa[1,2]Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[4,5]Spaa[4,6])+
(Spaa[5,6]^4(-2I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[5,6]^3+1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[5,6]^3-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-1I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]^2Spbb[1,5]Spbb[3,6]Spaa[5,6]^4+1I Spaa[1,3]Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[5,6]^4+1I Spaa[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[3,4]Spbb[3,5]Spbb[3,6]Spaa[5,6]^4+3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,6]Spaa[5,6]^2+2I Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[5,6]+4I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+1I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[5,6]^2-5I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[5,6]^3+2I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[5,6]^3-3I Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[5,6]^2+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-3I Spaa[1,4]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[5,6]^3+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]^3-2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[5,6]^3+1I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[5,6]^3+1I Spaa[1,4]^2Spbb[1,4]^2Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]^3-2I Spaa[1,4]^2Spbb[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spbb[4,6]Spaa[5,6]^4+1I Spaa[1,4]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spbb[4,6]Spaa[5,6]^4-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[3,4]Spaa[5,6]^2+2I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[5,6]^2-2I Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2Spaa[4,6]-4I Spbb[1,3]Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-2I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+3I Spaa[1,4]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spaa[5,6]^2-2I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spaa[5,6]^2+6I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]+4I Spaa[1,4]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2+1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]+1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spaa[4,6]Spaa[5,6]+2I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]^2Spaa[3,5]^2Spaa[4,6]Spaa[5,6]^2+1I Spbb[1,3]Spaa[1,4]Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spaa[4,6]Spaa[5,6]-6I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]^2-3I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-1I Spaa[1,4]Spaa[1,5]Spbb[1,6]^2Spbb[3,4]^2Spaa[3,6]^2Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]Spaa[5,6]^2-1I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-1I Spaa[1,4]Spbb[1,5]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4-1I Spbb[1,3]Spbb[1,4]^2Spaa[1,5]^3Spaa[3,4]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spaa[5,6]-1I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,6]Spaa[5,6]^2-2I Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,6]^2-2I Spbb[1,3]Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spaa[4,6]^2-2I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spaa[5,6]-2I Spbb[1,4]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[3,4]Spaa[3,6]Spaa[4,6]^2Spaa[5,6]-2I Spbb[1,4]^2Spaa[1,5]^2Spaa[3,4]^2Spbb[3,5]^2Spaa[5,6]^3+2I Spbb[1,4]^2Spaa[1,5]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spaa[5,6]^2-2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]^2Spaa[5,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-1I Spbb[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[3,5]^2Spbb[4,6]Spaa[5,6]^4+1I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^3+2I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-1I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4+1I Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^3Spbb[3,5]^2Spaa[4,6]^2Spaa[5,6]+1I Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^3Spbb[3,5]Spaa[4,6]^2Spaa[5,6]+1I Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]Spbb[3,4]^2Spaa[3,5]^2Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spaa[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]^2Spbb[3,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2))/(Spaa[1,2]Spaa[1,3]Spaa[1,5]Spaa[1,6]Spaa[2,4]^2Spaa[2,6]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5])+
(Spaa[2,5]Spaa[5,6]^4(-2I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]-4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,3]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[3,5]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]^2Spbb[1,5]Spaa[1,6]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]^2Spaa[1,6]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spaa[5,6]-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[2,4]Spaa[2,5]Spaa[3,6]Spaa[5,6]-2I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-2I Spaa[1,2]Spbb[1,2]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]^3Spbb[3,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3-2I Spbb[1,2]Spbb[1,5]^2Spaa[1,6]^2Spbb[2,4]Spaa[2,5]^2Spaa[3,5]-4I Spbb[1,2]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]Spbb[2,4]Spaa[2,5]^2Spaa[3,6]-2I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]+1I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2+1I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2-1I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]^2-1I Spbb[1,4]Spbb[2,3]^2Spaa[2,5]^2Spaa[3,6]^3Spbb[5,6]+2I Spbb[1,4]Spbb[2,3]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]^3Spbb[3,6]+2I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]^3Spbb[3,6]-2I Spbb[1,3]Spaa[2,5]^2Spbb[2,5]Spbb[2,6]Spbb[3,4]Spaa[3,6]^3+1I Spbb[1,4]Spbb[2,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,6]^3Spbb[3,6]+1I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,6]^3Spbb[3,6]^2-1I Spbb[1,3]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[3,4]Spaa[3,6]^3))/(Spaa[1,3]Spaa[1,4]^2Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6])+
(Spaa[5,6]^4(+2I Spaa[1,2]^3Spbb[1,2]^3Spbb[1,4]Spaa[5,6]^2-6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]Spaa[4,6]Spaa[5,6]-12I Spaa[1,2]^2Spbb[1,2]^3Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[5,6]-6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^2-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+4I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]+6I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+10I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^2+5I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2-2I Spaa[1,2]^2Spbb[1,2]^3Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]+2I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,5]Spbb[4,5]Spaa[5,6]^2-2I Spaa[1,2]^2Spbb[1,2]^3Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,5]Spbb[4,6]Spaa[5,6]^3+3I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^3+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^2+7I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]+4I Spaa[1,2]Spbb[1,2]^3Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2-2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[5,6]-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[5,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]-5I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,4]^3Spaa[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]-3I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]+7I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]-14I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-10I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]-6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-3I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]+3I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]-6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^2+4I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2-13I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]-6I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]-7I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[4,5]Spaa[5,6]^2-6I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,2]^3Spaa[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]-6I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[4,6]Spaa[5,6]^3-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,4]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[4,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3-1I Spaa[1,2]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[5,6]^3-1I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]-5I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]-6I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]-13I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-3I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,4]^2Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2Spbb[5,6]+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+5I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]Spaa[5,6]+3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[4,5]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]-8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-6I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[5,6]^2+6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]+3I Spaa[1,2]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]-12I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3-2I Spaa[1,2]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3+1I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+5I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]Spaa[5,6]^2+8I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2I Spaa[1,2]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3Spbb[5,6]-10I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-4I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+2I Spaa[1,2]Spbb[1,2]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2-4I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3+3I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+5I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2+9I Spaa[1,2]Spbb[1,2]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-13I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+11I Spaa[1,2]Spbb[1,2]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^3Spbb[5,6]+1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[5,6]^3+4I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[5,6]^4Spbb[5,6]^2-3I Spaa[1,2]Spbb[1,2]Spbb[1,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-3I Spaa[1,2]Spbb[1,5]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^4+1I Spaa[1,2]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4Spbb[5,6]+1I Spbb[1,4]^3Spaa[1,5]^3Spbb[1,5]Spaa[4,6]^2+5I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,6]+2I Spbb[1,4]^2Spaa[1,5]^3Spbb[1,5]^2Spaa[4,6]Spaa[5,6]+2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^2Spaa[2,6]Spaa[5,6]+1I Spbb[1,4]Spaa[1,5]^3Spbb[1,5]^3Spaa[5,6]^2+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]^2+5I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]+3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spaa[5,6]+3I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[5,6]+3I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spaa[5,6]^2+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]^2+6I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]+2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]+2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]+4I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,5]Spbb[4,5]+11I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]+6I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+6I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]+1I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+1I Spbb[1,4]^3Spaa[1,5]^2Spaa[4,6]^3Spbb[4,6]+6I Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spaa[2,6]Spaa[4,6]^2Spbb[4,6]+2I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2+3I Spbb[1,4]^2Spaa[1,5]^2Spbb[1,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+4I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,6]^2Spaa[4,6]Spbb[4,6]+11I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]+20I Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+9I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]+2I Spbb[1,4]Spaa[1,5]^2Spbb[1,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,5]^2Spaa[2,5]Spaa[2,6]^2Spbb[4,5]-2I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2-1I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]-4I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,5]Spbb[4,5]Spaa[5,6]^2-1I Spaa[1,5]^2Spbb[1,5]^3Spbb[2,4]Spaa[2,5]Spaa[5,6]^2-1I Spbb[1,2]^3Spaa[1,5]^2Spaa[2,6]^3Spbb[4,6]-2I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^3+7I Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+3I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[5,6]+6I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,5]^2Spbb[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+2I Spaa[1,5]^2Spbb[1,5]^3Spbb[4,6]Spaa[5,6]^3+1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spaa[5,6]+1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spaa[5,6]+3I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spaa[5,6]^2+1I Spbb[1,4]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+14I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]+3I Spbb[1,4]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]+2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+7I Spbb[1,2]^2Spaa[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[4,6]Spaa[5,6]+5I Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[5,6]+6I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[5,6]^2+4I Spaa[1,5]Spbb[1,5]^2Spaa[1,6]Spbb[1,6]Spbb[4,6]Spaa[5,6]^3+1I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]+7I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]+2I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2+2I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]+4I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+1I Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spbb[4,6]+7I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]+2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]+14I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]+6I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+2I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]+6I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]+1I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]+4I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]Spaa[5,6]+2I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+2I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,6]^3Spaa[4,5]Spbb[4,6]+6I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]+21I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]+14I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]+4I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]+16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+4I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+12I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]+2I Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1I Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+18I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]+14I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+16I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+5I Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,5]^2Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3-4I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2-1I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[4,5]Spaa[5,6]-6I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]^2Spbb[2,5]Spbb[4,5]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[5,6]^2-4I Spbb[1,2]^2Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]+7I Spbb[1,2]^2Spaa[1,5]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,5]Spaa[5,6]-4I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+10I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2-2I Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[5,6]^2+3I Spaa[1,5]Spbb[1,5]^2Spaa[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3+6I Spbb[1,2]^2Spaa[1,5]Spaa[2,6]^3Spbb[2,6]Spbb[4,6]Spaa[5,6]+2I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[5,6]+13I Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2+2I Spaa[1,5]Spbb[1,5]^2Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+1I Spbb[1,4]Spaa[1,6]^3Spbb[1,6]^3Spaa[5,6]^2+1I Spbb[1,4]Spaa[1,6]^2Spbb[1,6]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1I Spbb[1,2]Spaa[1,6]^2Spbb[1,6]^2Spaa[2,6]Spbb[4,6]Spaa[5,6]^2+2I Spbb[1,5]Spaa[1,6]^2Spbb[1,6]^2Spbb[4,6]Spaa[5,6]^3+2I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+4I Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^2-1I Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^3+6I Spbb[1,2]Spaa[2,4]Spaa[4,5]Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3+4I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+2I Spbb[1,2]Spaa[2,4]Spaa[2,5]Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^3+12I Spbb[1,2]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+6I Spbb[1,2]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]-1I Spbb[1,5]Spaa[2,4]Spbb[2,6]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4+2I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]+1I Spbb[1,5]Spbb[2,4]^3Spaa[2,5]Spaa[2,6]^2Spaa[4,5]^2-4I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]-2I Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+2I Spbb[1,2]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^3Spaa[5,6]^2+1I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^2+2I Spbb[1,2]Spbb[2,4]^2Spaa[2,6]^3Spaa[4,5]^2Spbb[4,6]+1I Spbb[1,6]Spbb[2,4]^3Spaa[2,6]^3Spaa[4,5]^2+3I Spbb[1,4]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[5,6]Spbb[5,6]-10I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]-5I Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spbb[4,6]Spaa[5,6]-3I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+14I Spbb[1,2]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^2+7I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+1I Spbb[1,4]Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,5]Spaa[4,5]^2Spbb[4,5]^2Spbb[4,6]Spaa[5,6]^3-4I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]-2I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-4I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+14I Spbb[1,2]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+7I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-5I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+2I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spaa[4,5]-4I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]+2I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+2I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]-2I Spbb[1,2]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spaa[4,5]Spaa[5,6]Spbb[5,6]-12I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]-2I Spbb[1,5]Spbb[2,4]^2Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[5,6]+4I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2Spbb[5,6]+18I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2+4I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2+4I Spbb[1,2]Spaa[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[2,5]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3-6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]-2I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^3Spbb[2,6]Spaa[4,5]Spaa[5,6]-6I Spbb[1,2]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spbb[4,6]Spaa[5,6]^2Spbb[5,6]+24I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^2+8I Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^2-6I Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[5,6]^2Spbb[5,6]-6I Spbb[1,4]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^3Spbb[5,6]^2+16I Spbb[1,2]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+9I Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-7I Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^3+2I Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-5I Spbb[1,5]Spaa[4,5]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+2I Spbb[1,2]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^2+1I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^2+1I Spbb[1,4]Spaa[4,6]^2Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[4,6]^2Spbb[4,6]^3Spaa[5,6]^3+6I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^2+2I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+4I Spbb[1,2]Spaa[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3Spbb[5,6]-5I Spbb[1,5]Spaa[2,6]Spbb[2,6]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^3+4I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,4]Spaa[4,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-4I Spbb[1,5]Spaa[4,6]Spbb[4,6]^2Spaa[5,6]^4Spbb[5,6]-2I Spbb[1,2]Spbb[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]+4I Spbb[1,2]Spaa[2,5]^2Spbb[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^2-2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]+2I Spbb[1,2]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^2Spbb[5,6]+10I Spbb[1,2]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,5]Spaa[5,6]^2+1I Spbb[1,5]Spbb[2,4]Spaa[2,5]Spaa[2,6]^2Spbb[2,6]^2Spaa[5,6]^2+8I Spbb[1,2]Spaa[2,5]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3Spbb[5,6]-2I Spbb[1,5]Spaa[2,5]Spaa[2,6]Spbb[2,6]^2Spbb[4,5]Spaa[5,6]^3+2I Spbb[1,2]Spaa[2,5]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]^2-1I Spbb[1,5]Spaa[2,5]Spbb[2,6]Spbb[4,5]Spaa[5,6]^4Spbb[5,6]+4I Spbb[1,2]Spaa[2,6]^3Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^2+1I Spbb[1,6]Spbb[2,4]Spaa[2,6]^3Spbb[2,6]^2Spaa[5,6]^2+5I Spbb[1,2]Spaa[2,6]^2Spbb[2,6]Spbb[4,6]Spaa[5,6]^3Spbb[5,6]-3I Spbb[1,5]Spaa[2,6]^2Spbb[2,6]^2Spbb[4,6]Spaa[5,6]^3+3I Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[5,6]^3Spbb[5,6]+2I Spbb[1,2]Spaa[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]^2-5I Spbb[1,5]Spaa[2,6]Spbb[2,6]Spbb[4,6]Spaa[5,6]^4Spbb[5,6]+3I Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[5,6]^4Spbb[5,6]^2+1I Spbb[1,4]Spaa[5,6]^5Spbb[5,6]^3-2I Spbb[1,5]Spbb[4,6]Spaa[5,6]^5Spbb[5,6]^2))/(Spaa[1,3]Spaa[1,4]^2Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,5]Spaa[3,6])+
(Spaa[5,6]^4(+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,4]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[5,6]^3+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,5]Spbb[4,6]Spaa[5,6]^4+1I Spaa[1,2]^2Spbb[1,2]Spaa[1,4]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[5,6]^4+1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]^4-3I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]^2Spaa[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]^2Spaa[5,6]+4I Spaa[1,2]^2Spbb[1,2]^2Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]+1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2+5I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3+2I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[4,5]Spaa[5,6]^3-3I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spaa[5,6]^2-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3-3I Spaa[1,2]^2Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[4,6]Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[4,5]^2Spbb[4,5]^2Spaa[5,6]^3-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,4]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]^2Spaa[4,5]^2Spaa[5,6]^3-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+2I Spaa[1,2]^2Spbb[1,2]Spbb[1,5]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4+1I Spaa[1,2]^2Spbb[1,5]^2Spbb[2,4]Spbb[2,6]Spaa[4,5]Spaa[5,6]^4+1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spaa[2,6]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spaa[1,6]Spaa[2,4]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spaa[2,4]Spbb[4,5]Spaa[4,6]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]^2Spaa[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]^2-4I Spaa[1,2]Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]-2I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]-3I Spaa[1,2]Spbb[1,2]^2Spaa[1,5]^2Spbb[1,5]Spaa[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[5,6]^2+6I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]^2Spaa[5,6]+4I Spaa[1,2]Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2+2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]Spaa[4,6]Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spaa[5,6]-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]Spaa[5,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2+1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,4]Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]^2Spaa[5,6]-6I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-2I Spaa[1,2]Spaa[1,5]Spbb[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]Spaa[4,6]Spaa[5,6]^2+3I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,2]Spaa[1,5]Spbb[1,5]^2Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spaa[5,6]^3+1I Spaa[1,2]Spaa[1,5]Spbb[1,6]^2Spbb[2,4]^2Spaa[2,6]Spaa[4,6]^2Spaa[5,6]^2+1I Spaa[1,2]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]^2-1I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^3-1I Spaa[1,2]Spbb[1,5]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^3+1I Spaa[1,2]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spbb[2,6]Spaa[4,5]Spbb[4,5]Spaa[5,6]^4-1I Spbb[1,2]^2Spbb[1,4]Spaa[1,5]^3Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[4,6]Spaa[5,6]-1I Spbb[1,2]^2Spaa[1,5]^3Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[4,5]Spaa[5,6]^2-2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]Spaa[4,6]-2I Spbb[1,2]Spbb[1,4]Spaa[1,5]^3Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2-2I Spbb[1,2]Spaa[1,5]^3Spbb[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spaa[5,6]-2I Spbb[1,2]Spaa[1,5]^2Spaa[1,6]Spbb[1,6]^2Spbb[2,4]Spaa[2,6]^2Spaa[4,6]Spaa[5,6]+2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]^2Spbb[4,5]^2Spaa[5,6]^3+2I Spbb[1,2]^2Spaa[1,5]^2Spaa[2,4]Spaa[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^2-2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spbb[4,5]Spaa[5,6]^3-2I Spbb[1,2]Spaa[1,5]^2Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[5,6]+2I Spbb[1,2]Spaa[1,5]^2Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spaa[4,6]^2Spbb[4,6]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]Spaa[2,4]^2Spbb[2,6]Spbb[4,5]^2Spaa[5,6]^4+1I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,5]Spbb[2,5]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3+2I Spbb[1,2]Spaa[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[4,5]Spbb[4,5]^2Spaa[5,6]^3-1I Spaa[1,5]Spbb[1,5]Spaa[2,4]Spaa[2,6]Spbb[2,6]^2Spbb[4,5]Spaa[5,6]^4+1I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]^2Spaa[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^3Spbb[4,5]Spaa[5,6]+1I Spbb[1,2]Spaa[1,5]Spbb[2,4]Spaa[2,6]^2Spaa[4,5]^2Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]-2I Spaa[1,5]Spbb[1,5]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]^2Spaa[4,6]Spbb[4,6]Spaa[5,6]+2I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[4,5]^2Spbb[4,5]Spaa[5,6]^2-1I Spaa[1,5]Spbb[1,6]Spbb[2,4]^2Spaa[2,6]^2Spaa[4,5]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]-1I Spaa[1,5]Spbb[1,5]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]^2+1I Spaa[1,5]Spbb[1,6]Spbb[2,4]Spaa[2,6]^2Spbb[2,6]Spaa[4,6]^2Spbb[4,6]Spaa[5,6]^2))/(Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,6]Spaa[4,5]Spaa[4,6])

==> anc/DF2/4pt/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["pppp.m"]], 0.00001] == Round[(0.0868043654422-0.2365649448I), 0.00001]]
Assert[Round[N[Import["pppm.m"]], 0.00001] == Round[(0.160085044003+0.0363814298624I), 0.00001]]
Assert[Round[N[Import["ppmm.m"]], 0.00001] == Round[(0.0255421168091+0.0547925969641I), 0.00001]]
Assert[Round[N[Import["pmpm.m"]], 0.00001] == Round[(-57.6261300757-18.5609649919I), 0.00001]]


==> anc/DF2/4pt/pmpm.m <==
(+1I Spaa[2,4]^2Spbb[1,3])/(Spaa[1,3])

==> anc/DF2/4pt/ppmm.m <==
(+1I Spaa[1,3]Spaa[3,4]^2Spbb[1,3])/(Spaa[1,2]^2)

==> anc/DF2/4pt/pppm.m <==
(-1I Spaa[1,4]Spaa[3,4]Spbb[1,3]^2)/(Spaa[1,2]Spaa[2,3])

==> anc/DF2/4pt/pppp.m <==
(-1I Spbb[2,4]Spbb[1,2]Spbb[1,3])/(Spaa[3,4])

==> anc/DF2/5pt/BenchmarkCheck5pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(0.124152564646-0.217810159109I)}, {(-4.32148204985-0.438418673876I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.383399267882+0.15306487544I)}, {(0.471105830206-0.955782801114I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.52975822522-0.102760957215I)}, {(0.636698039598+0.536497601862I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.787032264858+0.0178521807034I)}, {(-0.378227479676-0.772239914873I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]

Assert[Round[N[Import["ppppp.m"]], 0.00001] == Round[(-3.62261349715+6.6774155102I), 0.00001]]
Assert[Round[N[Import["ppppm.m"]], 0.00001] == Round[(2.21903035352+0.129322192226I), 0.00001]]
Assert[Round[N[Import["pppmm.m"]], 0.00001] == Round[(0.383317015001-0.0154391059624I), 0.00001]]
Assert[Round[N[Import["ppmpm.m"]], 0.00001] == Round[(0.124258878893-0.017342482512I), 0.00001]]


==> anc/DF2/5pt/ppmpm.m <==
(+1I Spbb[1,2]Spaa[1,5]^2Spaa[2,3]Spaa[3,5])/(Spaa[1,2]^2Spaa[1,4]Spaa[4,5])+
(+1I Spbb[3,4]Spaa[3,5]^3)/(Spaa[1,2]Spaa[1,5]Spaa[2,4])+
(+1I Spbb[1,2]Spaa[2,3]Spaa[3,5]^2)/(Spaa[1,2]Spaa[2,4]Spaa[3,4])+
(+1I Spbb[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[3,5])/(Spaa[1,2]^2Spaa[2,4]Spaa[3,4])+
(+1I Spaa[3,5]^3Spbb[4,5])/(Spaa[1,2]Spaa[1,4]Spaa[2,3])+
(+1I Spbb[1,2]Spaa[1,5]Spaa[3,5]^2)/(Spaa[1,2]Spaa[1,4]Spaa[4,5])+
(Spaa[3,5](+1I Spbb[1,2]Spaa[1,3]Spaa[2,5]+1I Spaa[1,3]Spbb[1,3]Spaa[3,5]+1I Spaa[1,5]Spbb[1,5]Spaa[3,5]+1I Spaa[2,3]Spbb[2,3]Spaa[3,5]+1I Spaa[2,5]Spbb[2,5]Spaa[3,5]+2I Spaa[3,5]^2Spbb[3,5]))/(Spaa[1,2]Spaa[1,4]Spaa[2,4])+
(+1I Spbb[1,4]Spbb[2,4]Spaa[3,5])/(Spaa[1,2]Spbb[3,5])+
(-1I Spbb[1,2]Spbb[1,4]^2Spbb[2,4]^2)/(Spbb[1,5]Spbb[2,3]Spbb[3,4]Spbb[4,5])

==> anc/DF2/5pt/pppmm.m <==
(+1I Spbb[1,2]Spaa[1,4]^2Spaa[2,5]^2Spaa[4,5])/(Spaa[1,2]^2Spaa[1,5]Spaa[2,3]Spaa[3,4])+
(Spbb[1,3]Spaa[4,5](+1I Spaa[1,2]Spbb[1,2]+1/2I Spaa[1,3]Spbb[1,3]+1I Spaa[1,4]Spbb[1,4]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5])+
(+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,5])/(Spaa[1,2]Spaa[2,3]Spbb[4,5])+
(-1I Spbb[1,2]Spaa[1,4]Spaa[2,5]Spaa[4,5]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4])+
(+1I Spbb[1,2]Spbb[1,3]Spaa[1,5]Spaa[3,4])/(Spaa[1,3]Spaa[2,3]Spbb[4,5])+
(+1I Spbb[2,3]Spaa[2,4]^2Spaa[3,5]^2Spaa[4,5])/(Spaa[1,2]Spaa[1,5]Spaa[2,3]^2Spaa[3,4])+
(Spbb[1,3]Spaa[4,5](+1I Spaa[2,3]Spbb[2,3]+1/2I Spaa[1,3]Spbb[1,3]+1I Spaa[3,5]Spbb[3,5]))/(Spaa[1,2]Spaa[2,3]Spbb[4,5])+
(+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,5])/(Spaa[1,2]Spaa[2,3]Spbb[4,5])+
(-1I Spbb[2,3]Spaa[2,4]Spaa[3,5]Spaa[4,5]^2)/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4])+
(+1I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[3,4])/(Spaa[1,2]Spaa[1,3]Spbb[4,5])+
(+1I Spaa[1,3]Spbb[1,3]Spbb[1,5]Spbb[3,4]Spaa[4,5])/(Spaa[1,2]Spaa[2,3]Spbb[4,5]^2)+
(-1I Spbb[1,2]Spbb[1,3]^2Spbb[2,3])/(Spbb[1,5]Spbb[3,4]Spbb[4,5])

==> anc/DF2/5pt/ppppm.m <==
(+1/2I Spbb[2,3]Spaa[2,5]^3Spaa[3,4]Spbb[4,5])/(Spaa[1,2]Spaa[1,4]Spaa[2,3]^2Spaa[2,4])+
(Spbb[2,3]Spaa[3,5](-1/2I Spbb[1,2]Spaa[1,3]Spaa[2,5]+1/2I Spaa[1,5]Spbb[1,5]Spaa[3,5]))/(Spaa[1,3]Spaa[1,4]Spaa[2,3]Spaa[3,4])+
(+1/2I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spaa[3,5]^3)/(Spaa[1,3]Spaa[1,4]Spaa[2,3]^2Spaa[3,4])+
(Spbb[2,3]Spaa[2,5](-1/2I Spaa[2,4]Spbb[3,4]Spaa[3,5]+1/2I Spaa[2,5]Spaa[4,5]Spbb[4,5]))/(Spaa[1,2]Spaa[1,4]Spaa[2,3]Spaa[2,4])+
(+1I Spbb[1,2]Spaa[1,4]Spaa[1,5]Spaa[2,5]Spaa[3,5]Spbb[4,5])/(Spaa[1,2]^2Spaa[1,3]Spaa[3,4]^2)+
(Spaa[3,5](+1I Spbb[1,2]Spbb[1,3]Spaa[1,5]^2Spaa[2,5]+1I Spbb[1,3]^2Spaa[1,5]^2Spaa[3,5]+1I Spbb[1,2]Spaa[1,5]Spbb[2,3]Spaa[2,5]^2+1I Spbb[1,3]Spaa[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5]+1I Spbb[2,3]^2Spaa[2,5]^2Spaa[3,5]))/(Spaa[1,2]Spaa[1,5]Spaa[2,3]Spaa[3,4]Spaa[4,5])+
(-1I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spaa[4,5])/(Spaa[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,4]^2)+
(-1I Spbb[1,4]Spbb[2,4]Spaa[2,5]Spaa[4,5])/(Spaa[1,3]Spaa[2,3]Spaa[2,4])+
(-1I Spbb[1,3]Spbb[1,4]^2Spbb[2,4])/(Spbb[1,5]Spaa[2,3]Spbb[4,5])

==> anc/DF2/5pt/ppppp.m <==
(+1I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spbb[3,5]^2)/(Spaa[1,2]^2Spaa[3,4]Spaa[4,5])+
(+1I Spbb[1,4]Spbb[2,4]Spbb[3,5])/(Spaa[1,2]Spaa[3,5])+
(+1I Spaa[1,3]Spbb[1,4]^2Spbb[2,3]Spaa[2,4])/(Spaa[1,5]Spaa[2,3]^2Spaa[4,5])+
(+1I Spbb[1,4]Spbb[2,5]Spbb[3,5])/(Spaa[1,4]Spaa[2,3])+
(+1I Spaa[2,4]Spbb[2,5]^2Spbb[3,4]Spaa[3,5])/(Spaa[1,2]Spaa[1,5]Spaa[3,4]^2)+
(+1I Spbb[1,3]Spbb[1,4]Spbb[2,5])/(Spaa[2,5]Spaa[3,4])+
(+1I Spbb[1,3]^2Spaa[1,4]Spaa[3,5]Spbb[4,5])/(Spaa[1,2]Spaa[2,3]Spaa[4,5]^2)+
(+1I Spbb[1,3]Spbb[2,4]Spbb[2,5])/(Spaa[1,3]Spaa[4,5])+
(+1I Spaa[1,4]Spbb[1,5]Spbb[2,4]^2Spaa[2,5])/(Spaa[1,5]^2Spaa[2,3]Spaa[3,4])+
(+1I Spbb[1,3]Spbb[2,4]Spbb[3,5])/(Spaa[1,5]Spaa[2,4])+
(+2I Spbb[1,5]Spbb[2,3]Spab[4,Sp[1]+Sp[2],4])/(Spaa[1,2]Spaa[3,4]Spaa[4,5])+
(+2I Spbb[1,2]Spbb[4,5]Spab[3,Sp[1]+Sp[5],3])/(Spaa[1,5]Spaa[2,3]Spaa[3,4])+
(+2I Spbb[1,2]Spbb[1,5]Spbb[3,4])/(Spaa[2,3]Spaa[4,5])

==> anc/DF2/6pt/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["pppppp_partial.m"]], 0.00001] == Round[(2.2927358265-10.0424937259I), 0.00001]]
Assert[Round[N[Import["pppppm_partial.m"]], 0.00001] == Round[(-9.8803571352-8.67874888946I), 0.00001]]
Assert[Round[N[Import["ppppmm_partial.m"]], 0.00001] == Round[(-11.6554194296-28.7215002599I), 0.00001]]


==> anc/DF2/6pt/ppppmm_partial.m <==
(Spbb[1,3]Spbb[4,6]Spaa[5,6](-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,4]Spbb[2,4]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spbb[2,5]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[4,5]-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[3,4]-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spbb[3,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,5]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,5]Spbb[4,5]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]Spbb[3,5]Spaa[4,5]+1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spaa[4,5]Spbb[5,6]^2s[1,2,3]^2)+
(Spbb[1,2]Spbb[3,4]Spaa[2,6]Spaa[3,5](+3I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[3,4]-2I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]-1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]+1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spbb[3,4]-1I Spaa[1,2]Spbb[1,3]Spbb[1,4]Spaa[1,5]Spbb[2,5]-1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]-1I Spaa[1,2]Spbb[1,5]Spbb[2,3]Spbb[2,4]Spaa[2,5]+1I Spaa[1,3]^2Spbb[1,3]^2Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,5]Spbb[4,5]+1I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[3,4]-1I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,5]Spbb[4,5]+1I Spaa[1,3]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[3,4]-1I Spaa[1,4]^2Spbb[1,4]^2Spbb[3,4]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[4,5]-1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spbb[3,4]-1I Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,4]-1I Spbb[1,3]Spaa[1,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]-1I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spaa[2,5]Spbb[3,4]-1I Spbb[1,3]Spaa[1,5]^2Spbb[1,5]Spbb[4,5]-1I Spaa[1,5]Spbb[1,5]Spbb[2,3]Spaa[2,5]Spbb[4,5]))/(Spaa[1,2]^2Spbb[1,6]Spaa[3,4]Spbb[4,5]s[3,4,5]^2)+
(-1I Spbb[1,4]Spbb[2,4]Spbb[3,5]Spbb[3,6]Spaa[5,6])/(Spaa[1,2]Spbb[5,6]^2s[1,2,4])+
(-1I Spbb[1,2]Spaa[1,5]Spaa[2,5]Spbb[3,4]Spbb[4,5]Spaa[4,6])/(Spaa[1,2]^2Spaa[3,4]Spbb[5,6]s[1,2,5])+
(+1I Spbb[1,4]^2Spbb[2,3]Spaa[2,6]Spaa[3,6]Spbb[4,6])/(Spaa[2,3]^2Spbb[4,5]Spbb[5,6]s[1,4,5])+
(-1I Spbb[1,4]Spbb[2,3]Spaa[2,6]Spab[5,Sp[1]+Sp[4],2])/(Spaa[1,4]Spaa[2,3]Spbb[5,6]s[1,4,5])+
(Spbb[2,4]Spbb[1,5]Spaa[5,6](-2I Spaa[1,3]Spbb[1,3]Spaa[3,4]^2Spbb[3,4]^2-2I Spaa[3,4]^2Spbb[3,4]^2Spaa[3,6]Spbb[3,6]-2I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]-2I Spbb[2,4]Spaa[2,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-1I Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-2I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2-2I Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-2I Spaa[1,2]Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]-2I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spbb[1,4]Spaa[1,6]Spaa[2,4]Spbb[2,6]Spaa[3,4]Spbb[3,4]-1I Spaa[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1I Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1I Spbb[1,3]Spaa[1,6]Spaa[2,3]Spbb[2,6]Spaa[3,4]Spbb[3,4]+1I Spaa[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[3,4]Spbb[3,4]+1I Spaa[1,2]Spbb[1,6]Spbb[2,3]Spbb[2,4]Spaa[2,6]Spaa[3,4]+1I Spbb[1,2]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spbb[2,6]Spbb[3,4]))/(Spaa[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]^2s[2,3,4]^2)+
(Spbb[3,4]Spbb[1,2]Spaa[3,5]Spaa[2,6](+3I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]-2I Spbb[1,3]Spaa[2,4]Spbb[2,4]^2Spaa[3,4]-1I Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]+1I Spbb[1,2]Spaa[3,4]Spbb[3,4]Spaa[4,6]Spbb[4,6]-1I Spbb[1,4]Spbb[2,4]Spaa[3,4]Spbb[3,6]Spaa[4,6]-1I Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]-1I Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,6]Spbb[4,6]+1I Spbb[1,2]Spaa[2,4]^2Spbb[2,4]^2-1I Spbb[1,6]Spaa[2,4]Spbb[2,4]^2Spaa[4,6]+1I Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]+1I Spbb[1,2]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]-1I Spbb[1,6]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,6]+1I Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,6]-1I Spbb[1,2]Spaa[1,4]^2Spbb[1,4]^2-1I Spaa[1,4]Spbb[1,4]Spbb[1,6]Spbb[2,4]Spaa[4,6]-1I Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[4,6]Spbb[4,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]-1I Spbb[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,4]Spaa[3,6]-1I Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,6]Spbb[4,6]-1I Spbb[1,6]Spbb[2,4]Spaa[4,6]^2Spbb[4,6]-1I Spbb[1,6]Spbb[2,3]Spaa[3,6]Spaa[4,6]Spbb[4,6]))/(Spaa[1,2]Spbb[1,6]Spaa[3,4]^2Spbb[4,5]s[3,4,5]^2)+
(-1I Spbb[1,3]Spbb[1,4]Spbb[2,5]Spbb[2,6]Spaa[5,6])/(Spaa[3,4]Spbb[5,6]^2s[1,3,4])+
(-1I Spbb[1,2]Spaa[1,5]Spbb[1,6]Spbb[3,4]Spaa[3,6]Spaa[4,6])/(Spaa[1,2]Spaa[3,4]^2Spbb[5,6]s[1,2,5])+
(+1I Spbb[1,4]^2Spbb[1,5]Spbb[2,3]Spaa[2,5]Spaa[3,5])/(Spbb[1,6]Spaa[2,3]^2Spbb[5,6]s[2,3,5])+
(-1I Spbb[1,4]Spbb[2,3]Spaa[3,5]Spab[6,Sp[2]+Sp[5],3])/(Spaa[1,4]Spaa[2,3]Spbb[5,6]s[2,3,5])+
(-1I Spbb[1,2]Spbb[1,4]Spaa[1,5]Spbb[3,4]Spaa[4,6])/(Spaa[1,2]Spaa[3,4]Spbb[5,6]s[1,2,5])+
(-1I Spbb[1,3]^2Spbb[2,4]^2Spaa[2,5]Spaa[3,6])/(Spaa[1,3]Spbb[1,6]Spaa[2,4]Spbb[4,5]s[2,4,5])

==> anc/DF2/6pt/pppppm_partial.m <==
(Spbb[1,3]Spbb[4,5](+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[4,6]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,6]Spaa[4,6]^2+1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[2,6]Spaa[4,6]^2+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]^2Spaa[1,6]Spbb[1,6]Spaa[4,6]-1I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,6]Spbb[2,3]Spaa[2,6]Spaa[4,6]+1I Spaa[1,3]^2Spbb[1,3]Spbb[1,4]Spbb[3,6]Spaa[4,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,6]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]^2Spbb[1,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,6]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[1,6]Spbb[1,6]Spaa[3,6]+1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,3]Spbb[2,4]Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,6]-2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,6]^2Spbb[2,6]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,6]Spbb[2,3]Spaa[2,6]^2-2I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[3,6]^2Spbb[3,6]+1I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]^2-1I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[2,6]-2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,6]+1I Spaa[1,3]Spbb[1,4]Spbb[2,3]^2Spaa[2,4]^2Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]^2Spbb[2,6]-2I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,6]+1I Spaa[1,3]Spbb[1,6]Spbb[2,3]^2Spaa[2,4]Spaa[2,6]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,6]-1I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,6]^2Spbb[3,6]))/(Spaa[1,2]Spaa[2,3]Spaa[4,5]^2Spbb[5,6]s[1,2,3]^2)+
(+1I Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,6]Spaa[4,6])/(Spaa[1,2]Spaa[3,4]^2s[1,2,5])+
(Spbb[3,5]Spbb[1,2](+1I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1I Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]Spaa[5,6]Spbb[5,6]-1I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5]+1I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]+1I Spaa[2,6]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[5,6]+1I Spbb[2,5]Spaa[2,6]^2Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,6]+1I Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spbb[3,5]Spaa[4,5]Spbb[4,6]+1I Spaa[2,5]Spbb[2,5]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+1I Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2Spaa[5,6]Spbb[5,6]-1I Spaa[2,4]Spbb[2,4]Spaa[2,6]Spaa[3,5]^2Spbb[3,5]^2+1I Spaa[2,4]Spbb[2,5]Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]+1I Spaa[2,6]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]Spbb[5,6]+1I Spbb[2,5]Spaa[2,6]^2Spaa[3,5]^2Spbb[3,5]Spbb[3,6]-1I Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-1I Spaa[2,5]^2Spbb[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1I Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]Spaa[5,6]Spbb[5,6]-1I Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[5,6]Spbb[5,6]+1I Spbb[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spbb[3,5]^2-1I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]-1I Spaa[2,4]Spaa[2,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-2I Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1I Spaa[2,5]Spaa[3,5]Spbb[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-1I Spaa[2,5]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[5,6]-2I Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]Spaa[4,6]Spbb[4,6]-1I Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]-1I Spaa[2,5]Spaa[3,5]Spbb[3,5]^2Spaa[3,6]^2Spbb[3,6]+1I Spbb[2,4]Spaa[2,6]^2Spaa[3,4]Spaa[3,5]Spbb[3,5]Spbb[3,6]-1I Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]-2I Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]+1I Spaa[2,4]^2Spbb[2,5]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]-1I Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]Spaa[4,6]^2Spbb[4,6]-2I Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spaa[4,6]Spbb[4,6]+1I Spaa[2,4]Spbb[3,4]^2Spaa[3,5]Spaa[3,6]Spaa[4,6]Spbb[5,6]-1I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]-1I Spaa[2,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]^2Spbb[3,6]))/(Spaa[1,2]^2Spbb[1,6]Spaa[3,4]Spaa[4,5]s[3,4,5]^2)+
(+1I Spbb[1,4]Spbb[1,5]Spbb[2,3]Spaa[2,6]Spaa[3,6])/(Spaa[2,3]^2Spaa[4,5]s[1,4,5])+
(Spbb[1,5]^2Spbb[2,4](-2I Spaa[1,2]^3Spbb[1,2]^3-4I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spbb[1,3]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,4]Spbb[1,4]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,5]Spbb[1,5]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,4]Spbb[2,4]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spbb[2,5]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[3,5]Spbb[3,5]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[4,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]^2-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]+2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]-4I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spbb[2,5]Spaa[3,5]-2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[1,4]Spbb[2,5]Spaa[4,5]+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,5]Spbb[4,5]+2I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spbb[2,5]+1I Spaa[1,2]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,5]Spaa[3,5]+2I Spaa[1,2]Spbb[1,2]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]+2I Spaa[1,2]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[3,5]+1I Spaa[1,2]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[2,5]Spaa[4,5]-1I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+4I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,3]Spbb[2,3]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spbb[3,4]+6I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]-4I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,5]Spbb[3,5]+4I Spaa[1,3]^2Spbb[1,3]^2Spaa[2,5]Spbb[2,5]+2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]-2I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,5]Spbb[4,5]+2I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spbb[2,5]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[3,5]+4I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spbb[3,5]-1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]+3I Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,4]Spbb[3,5]Spaa[4,5]+2I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[3,5]-2I Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]+3I Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,3]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spbb[3,5]Spaa[4,5]+1I Spbb[1,2]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[4,5]+1I Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]))/(Spaa[1,5]Spbb[1,6]Spaa[2,3]Spaa[3,4]Spbb[5,6]s[2,3,4]^2)

==> anc/DF2/6pt/pppppp_partial.m <==
(Spbb[1,3]Spbb[4,6](-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,4]Spbb[2,4]-2I Spaa[1,2]^2Spbb[1,2]^2Spaa[2,5]Spbb[2,5]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]-2I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,4]Spbb[2,5]Spaa[4,5]-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[3,4]-2I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spbb[3,5]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]-2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,4]Spbb[3,5]Spaa[4,5]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,4]Spaa[2,5]Spbb[4,5]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,2]Spbb[1,2]Spaa[2,3]Spbb[2,4]Spbb[3,5]Spaa[4,5]+1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,2]Spbb[1,3]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+1I Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[3,4]Spbb[3,5]Spaa[4,5]))/(Spaa[1,2]Spaa[2,3]Spaa[4,5]Spaa[5,6]s[1,2,3]^2)+
(Spbb[2,4]Spbb[1,5](-2I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,5]Spbb[3,5]-2I Spaa[2,3]^2Spbb[2,3]^2Spaa[3,6]Spbb[3,6]-2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,5]Spaa[4,5]-2I Spaa[2,3]^2Spbb[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]-1I Spaa[2,3]^2Spbb[2,3]Spbb[2,5]Spbb[3,6]Spaa[5,6]-2I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,5]Spbb[4,5]-2I Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[3,6]Spbb[4,6]-2I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,5]Spbb[4,5]-2I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6]-1I Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spbb[4,6]Spaa[5,6]-1I Spaa[2,3]Spbb[2,3]^2Spaa[2,5]Spaa[3,6]Spbb[5,6]-1I Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[4,6]Spbb[5,6]+1I Spaa[2,3]Spbb[2,3]Spaa[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]+1I Spaa[2,3]Spbb[2,3]Spbb[3,4]Spaa[3,5]Spaa[4,6]Spbb[5,6]+1I Spaa[2,3]Spbb[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]Spbb[5,6]+1I Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[4,5]Spbb[4,6]Spaa[5,6]))/(Spaa[1,6]Spaa[2,3]Spaa[3,4]Spaa[5,6]s[2,3,4]^2)+
(Spbb[3,5]Spbb[2,6](-2I Spaa[3,4]^2Spbb[3,4]^2Spaa[4,6]Spbb[4,6]-2I Spaa[1,4]Spbb[1,4]Spaa[3,4]^2Spbb[3,4]^2-2I Spaa[3,4]^2Spbb[3,4]Spbb[3,5]Spbb[4,6]Spaa[5,6]-2I Spbb[1,4]Spaa[1,5]Spaa[3,4]^2Spbb[3,4]Spbb[3,5]-1I Spbb[1,4]Spaa[1,6]Spaa[3,4]^2Spbb[3,4]Spbb[3,6]-2I Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]Spbb[5,6]-2I Spaa[1,4]Spbb[1,5]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]-2I Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[5,6]Spbb[5,6]-2I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]-1I Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,6]-1I Spaa[1,4]Spbb[1,6]Spaa[3,4]Spbb[3,4]^2Spaa[3,6]-1I Spaa[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[3,5]Spaa[3,6]+1I Spbb[1,5]Spaa[1,6]Spaa[3,4]Spbb[3,4]Spaa[4,5]Spbb[4,6]+1I Spaa[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,4]Spbb[4,5]Spaa[4,6]+1I Spaa[1,5]Spbb[1,6]Spaa[3,4]Spbb[3,5]Spbb[4,5]Spaa[5,6]+1I Spbb[1,5]Spaa[1,6]Spbb[3,4]Spaa[3,5]Spaa[4,5]Spbb[5,6]))/(Spaa[1,2]Spaa[1,6]Spaa[3,4]Spaa[4,5]s[3,4,5]^2)

==> anc/EG/4pt/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["ppmm.m"]], 0.00001] == Round[(0.0198221046184-0.00527665890645I), 0.00001]]


==> anc/EG/4pt/ppmm.m <==
(+1I Spaa[3,4]^6Spbb[1,2])/(Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[2,3]Spaa[2,4])

==> anc/EG/5pt/BenchmarkCheck5pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(0.124152564646-0.217810159109I)}, {(-4.32148204985-0.438418673876I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.383399267882+0.15306487544I)}, {(0.471105830206-0.955782801114I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.52975822522-0.102760957215I)}, {(0.636698039598+0.536497601862I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.787032264858+0.0178521807034I)}, {(-0.378227479676-0.772239914873I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]

Assert[Round[N[Import["pppmm.m"]], 0.00001] == Round[(0.001284702758-0.00118133097652I), 0.00001]]


==> anc/EG/5pt/pppmm.m <==
(Spaa[4,5]^7(-1I Spaa[1,2]Spbb[1,3]Spbb[2,4]Spaa[3,4]+1I Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[3,4]))/(Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,4]Spaa[3,5])

==> anc/EG/6pt/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["pppmmm_from_bcfw.m"]], 0.00001] == Round[(-7.14189117199+13.413671028I), 0.00001]]
Assert[Round[N[Import["ppppmm.m"]], 0.00001] == Round[(-19.3025861543+5.24968984979I), 0.00001]]


==> anc/EG/6pt/pppmmm_from_bcfw.m <==
(-1I Spbb[2,3]^7Spaa[3,4]Spaa[5,6]^7Spbb[5,6])/(Spaa[1,5]Spaa[1,6]Spbb[2,4]Spbb[3,4]Spab[1,Sp[2]+Sp[4],3]Spab[1,Sp[2]+Sp[3],4]Spab[5,Sp[1]+Sp[6],2]Spab[6,Sp[1]+Sp[5],2]s[2,3,4])+
(Spbb[2,4]Spab[4,Sp[1]+Sp[2],3]^7(-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[3,5]Spaa[4,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,5]Spaa[3,5]+1I Spaa[1,2]Spbb[2,3]Spaa[2,4]Spbb[2,5]Spaa[3,5]-1I Spaa[1,2]Spbb[2,4]Spaa[3,4]Spbb[3,5]Spaa[4,5]-1I Spaa[1,3]Spaa[1,4]Spbb[1,4]Spbb[3,5]Spaa[4,5]+1I Spbb[1,3]Spaa[1,4]^2Spaa[3,5]Spbb[4,5]-1I Spaa[1,4]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]+1I Spaa[1,4]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]))/(Spaa[1,2]^2Spaa[2,4]Spbb[3,5]Spbb[3,6]Spbb[5,6]Spab[1,Sp[2]+Sp[4],3]Spab[1,Sp[2]+Sp[4],5]Spab[1,Sp[2]+Sp[4],6]Spab[4,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],6]s[1,2,4])+
(Spbb[1,2]^6Spaa[1,4]Spaa[5,6]^7(-1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,5]Spbb[4,5]-1I Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[1,5]Spbb[3,5]+1I Spbb[1,2]Spaa[1,4]Spbb[3,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,4]Spbb[1,5]Spbb[2,4]Spbb[3,4]Spaa[3,5]-1I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,4]Spbb[3,5]-1I Spbb[1,4]Spaa[1,5]Spbb[2,4]Spaa[3,4]Spbb[3,5]+1I Spaa[2,3]Spbb[2,4]^2Spbb[3,5]Spaa[4,5]-1I Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[4,5]))/(Spbb[1,4]Spaa[3,5]Spaa[3,6]Spab[3,Sp[1]+Sp[4],2]Spab[3,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[4],2]Spab[5,Sp[1]+Sp[2],4]Spab[6,Sp[1]+Sp[4],2]Spab[6,Sp[1]+Sp[2],4]s[1,2,4])+
(-1I Spbb[3,4]Spaa[5,6]Spab[4,Sp[1]+Sp[3],2]^7)/(Spaa[1,3]Spaa[1,4]Spbb[2,5]Spbb[2,6]Spaa[3,4]Spbb[5,6]Spab[1,Sp[2]+Sp[6],5]Spab[1,Sp[2]+Sp[5],6]Spab[3,Sp[1]+Sp[4],2]s[1,3,4])+
(-1I Spbb[2,3]^7Spaa[3,5]Spaa[4,6]^7Spbb[4,6])/(Spaa[1,4]Spaa[1,6]Spbb[2,5]Spbb[3,5]Spab[1,Sp[2]+Sp[3],5]Spab[4,Sp[1]+Sp[6],2]s[2,3,5]Spba[3,Sp[2]+Sp[5],1]Spba[2,Sp[1]+Sp[4],6])+
(Spbb[2,5]Spab[5,Sp[1]+Sp[2],3]^7(+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[3,4]Spaa[4,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,5]Spbb[2,4]Spaa[3,4]+1I Spaa[1,2]Spbb[2,3]Spbb[2,4]Spaa[2,5]Spaa[3,4]+1I Spaa[1,2]Spbb[2,5]Spbb[3,4]Spaa[3,5]Spaa[4,5]+1I Spaa[1,3]Spaa[1,5]Spbb[1,5]Spbb[3,4]Spaa[4,5]-1I Spbb[1,3]Spaa[1,5]^2Spaa[3,4]Spbb[4,5]-1I Spaa[1,5]Spbb[2,4]Spaa[2,5]Spaa[3,4]Spbb[3,5]+1I Spaa[1,5]Spaa[2,4]Spbb[2,5]Spbb[3,4]Spaa[3,5]))/(Spaa[1,2]^2Spaa[2,5]Spbb[3,4]Spbb[3,6]Spbb[4,6]Spab[1,Sp[2]+Sp[5],6]Spab[5,Sp[1]+Sp[2],4]Spab[5,Sp[1]+Sp[2],6]s[1,2,5]Spba[3,Sp[2]+Sp[5],1]Spba[4,Sp[2]+Sp[5],1])+
(Spbb[1,2]^6Spaa[1,5]Spaa[4,6]^7(+1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,4]Spbb[4,5]-1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,5]Spbb[3,4]-1I Spbb[1,2]Spaa[1,5]Spaa[3,4]Spbb[3,5]Spbb[4,5]+1I Spbb[1,4]Spaa[1,5]Spbb[2,5]Spaa[3,4]Spbb[3,5]-1I Spbb[1,2]Spaa[1,4]Spaa[2,3]Spbb[2,5]Spbb[3,4]-1I Spaa[1,4]Spbb[1,5]Spbb[2,5]Spbb[3,4]Spaa[3,5]-1I Spaa[2,3]Spbb[2,5]^2Spbb[3,4]Spaa[4,5]+1I Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[4,5]))/(Spbb[1,5]Spaa[3,4]Spaa[3,6]Spab[3,Sp[1]+Sp[2],5]Spab[4,Sp[1]+Sp[2],5]Spab[6,Sp[1]+Sp[5],2]Spab[6,Sp[1]+Sp[2],5]s[1,2,5]Spba[2,Sp[1]+Sp[5],3]Spba[2,Sp[1]+Sp[5],4])+
(-1I Spbb[3,5]Spaa[4,6]Spba[2,Sp[1]+Sp[3],5]^7)/(Spaa[1,3]Spaa[1,5]Spbb[2,4]Spbb[2,6]Spaa[3,5]Spbb[4,6]s[1,3,5]Spba[4,Sp[2]+Sp[6],1]Spba[6,Sp[2]+Sp[4],1]Spba[2,Sp[1]+Sp[5],3])+
(-1I Spbb[2,3]^7Spaa[3,6]Spaa[4,5]^7Spbb[4,5])/(Spaa[1,4]Spaa[1,5]Spbb[2,6]Spbb[3,6]Spab[1,Sp[2]+Sp[6],3]Spab[1,Sp[2]+Sp[3],6]s[1,4,5]Spba[2,Sp[1]+Sp[4],5]Spba[2,Sp[1]+Sp[5],4])+
(Spbb[2,6]Spab[6,Sp[1]+Sp[2],3]^7(-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[3,5]Spaa[5,6]-1I Spaa[1,2]Spbb[1,3]Spaa[1,6]Spbb[2,5]Spaa[3,5]-1I Spaa[1,2]Spbb[2,3]Spbb[2,5]Spaa[2,6]Spaa[3,5]-1I Spaa[1,2]Spbb[2,6]Spbb[3,5]Spaa[3,6]Spaa[5,6]-1I Spaa[1,3]Spaa[1,6]Spbb[1,6]Spbb[3,5]Spaa[5,6]+1I Spbb[1,3]Spaa[1,6]^2Spaa[3,5]Spbb[5,6]+1I Spaa[1,6]Spbb[2,5]Spaa[2,6]Spaa[3,5]Spbb[3,6]-1I Spaa[1,6]Spaa[2,5]Spbb[2,6]Spbb[3,5]Spaa[3,6]))/(Spaa[1,2]^2Spaa[2,6]Spbb[3,4]Spbb[3,5]Spbb[4,5]Spab[1,Sp[2]+Sp[6],3]Spab[1,Sp[2]+Sp[6],5]Spab[6,Sp[1]+Sp[2],4]Spab[6,Sp[1]+Sp[2],5]s[3,4,5]Spba[4,Sp[2]+Sp[6],1])+
(Spbb[1,2]^6Spaa[1,6]Spaa[4,5]^7(-1I Spaa[1,2]Spbb[1,2]Spbb[2,3]Spaa[3,5]Spbb[5,6]+1I Spbb[1,2]Spaa[1,3]Spaa[1,5]Spbb[1,6]Spbb[3,5]+1I Spbb[1,2]Spaa[1,6]Spaa[3,5]Spbb[3,6]Spbb[5,6]-1I Spbb[1,5]Spaa[1,6]Spbb[2,6]Spaa[3,5]Spbb[3,6]+1I Spbb[1,2]Spaa[1,5]Spaa[2,3]Spbb[2,6]Spbb[3,5]+1I Spaa[1,5]Spbb[1,6]Spbb[2,6]Spbb[3,5]Spaa[3,6]+1I Spaa[2,3]Spbb[2,6]^2Spbb[3,5]Spaa[5,6]-1I Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[5,6]))/(Spbb[1,6]Spaa[3,4]Spaa[3,5]Spab[3,Sp[1]+Sp[6],2]Spab[3,Sp[1]+Sp[2],6]Spab[4,Sp[1]+Sp[6],2]Spab[4,Sp[1]+Sp[2],6]Spab[5,Sp[1]+Sp[6],2]Spab[5,Sp[1]+Sp[2],6]s[3,4,5])+
(-1I Spbb[3,6]Spaa[4,5]Spab[6,Sp[1]+Sp[3],2]^7)/(Spaa[1,3]Spaa[1,6]Spbb[2,4]Spbb[2,5]Spaa[3,6]Spbb[4,5]Spab[3,Sp[1]+Sp[6],2]s[2,4,5]Spba[5,Sp[2]+Sp[4],1]Spba[4,Sp[2]+Sp[5],1])+
(Spbb[2,3]s[1,2,3]^7(+1I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spbb[2,5]Spaa[4,5]-1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,2]Spaa[2,3]Spbb[2,4]Spbb[2,5]Spaa[4,5]+1I Spaa[1,2]Spbb[2,3]Spaa[3,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,3]^2Spbb[1,4]Spbb[3,5]Spaa[4,5]-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[3,5]Spbb[4,5]+1I Spaa[1,3]Spaa[2,3]Spbb[2,5]Spbb[3,4]Spaa[4,5]-1I Spaa[1,3]Spbb[2,3]Spaa[2,5]Spaa[3,4]Spbb[4,5]))/(Spaa[1,2]^2Spaa[2,3]Spbb[4,5]Spbb[4,6]Spbb[5,6]Spab[1,Sp[2]+Sp[3],4]Spab[1,Sp[2]+Sp[3],5]Spab[1,Sp[2]+Sp[3],6]Spab[3,Sp[1]+Sp[2],4]Spab[3,Sp[1]+Sp[2],5]Spab[3,Sp[1]+Sp[2],6])

==> anc/EG/6pt/ppppmm.m <==
(Spaa[5,6]^7(+1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,4]Spaa[5,6]+1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[2,3]Spbb[3,4]Spaa[4,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[3,5]Spaa[3,6]+2I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]^2Spbb[1,2]^2Spaa[1,3]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,4]^2Spbb[3,4]Spaa[5,6]+1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]^2Spaa[1,3]Spbb[1,3]^2Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spaa[1,3]Spbb[1,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[3,5]Spaa[3,6]-1I Spaa[1,2]^2Spbb[1,2]Spbb[1,3]Spaa[1,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spbb[2,5]Spaa[3,5]^2Spaa[4,6]+1I Spaa[1,2]^2Spbb[1,3]Spaa[2,3]Spbb[2,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spaa[3,5]Spaa[3,6]+1I Spaa[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[3,4]^2Spbb[3,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]^2Spbb[1,3]Spbb[2,4]Spaa[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]^2Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]-2I Spaa[1,2]Spaa[1,3]^2Spbb[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]^2Spbb[1,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spbb[1,4]Spaa[2,5]Spaa[3,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spaa[3,6]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]^2Spaa[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]^2Spaa[1,3]Spaa[1,4]Spaa[2,5]^2Spbb[3,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]^2Spaa[2,4]Spaa[2,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]-2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,3]Spaa[2,4]Spbb[2,4]Spbb[3,4]Spaa[4,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,3]Spbb[2,4]Spaa[2,5]Spbb[3,5]Spaa[4,5]Spaa[4,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,4]Spaa[2,3]Spbb[2,4]Spbb[3,5]Spaa[4,5]^2Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[3,4]Spaa[3,5]Spaa[3,6]+1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spbb[2,3]Spaa[2,4]^2Spbb[2,4]Spaa[3,5]Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,4]^2Spbb[2,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]^2Spbb[2,4]^2Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spbb[2,5]Spaa[3,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[2,3]Spaa[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[3,6]+2I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]-1I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,4]Spaa[3,4]Spbb[3,4]^2Spaa[3,5]Spaa[4,6]-2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spaa[4,6]+1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spaa[2,4]Spbb[3,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-2I Spaa[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,4]Spbb[2,4]Spaa[3,5]^2Spbb[3,5]Spaa[4,6]-1I Spaa[1,2]Spbb[1,2]Spbb[1,3]Spaa[1,4]^2Spaa[2,5]Spaa[3,5]Spaa[3,6]Spbb[4,5]+1I Spaa[1,2]Spbb[1,3]Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[3,5]^2Spaa[3,6]Spbb[4,5]-1I Spbb[1,2]Spaa[1,3]^2Spbb[1,3]Spaa[1,4]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]^2Spaa[1,4]Spbb[1,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]^2Spbb[2,3]Spaa[2,4]^2Spaa[2,5]Spbb[3,4]Spaa[3,6]-1I Spbb[1,2]Spaa[1,3]^2Spaa[2,4]^2Spbb[2,4]Spaa[2,5]Spbb[3,4]Spaa[4,6]-1I Spbb[1,2]Spaa[1,3]^2Spaa[2,4]Spbb[2,4]Spaa[2,5]^2Spbb[3,5]Spaa[4,6]+1I Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[1,4]^2Spaa[2,5]^2Spaa[3,6]Spbb[4,5]+1I Spbb[1,2]Spaa[1,3]Spaa[1,4]Spbb[2,3]Spaa[2,4]Spaa[2,5]^2Spaa[3,6]Spbb[4,5]))/(Spaa[1,2]Spaa[1,3]Spaa[1,4]Spaa[1,5]Spaa[1,6]Spaa[2,3]Spaa[2,4]Spaa[2,5]Spaa[2,6]Spaa[3,4]Spaa[3,5]Spaa[3,6]Spaa[4,5]Spaa[4,6])

==> anc/Galileon/4pt.m <==
(+1I Spaa[1,2]^2Spaa[1,3]Spbb[1,2]^2Spbb[1,3])+
(+1I Spaa[1,2]Spaa[1,3]^2Spbb[1,2]Spbb[1,3]^2)

==> anc/Galileon/6pt.m <==
(-1I Spaa[1,2]Spbb[1,2]Spaa[1,3]Spbb[1,3]Spaa[2,3]Spbb[2,3]Spaa[4,5]Spbb[4,5]Spaa[4,6]Spbb[4,6]Spaa[5,6]Spbb[5,6])/(s[1,2,3])+
(-1I Spaa[1,2]Spbb[1,2]Spaa[1,4]Spbb[1,4]Spaa[2,4]Spbb[2,4]Spaa[3,5]Spbb[3,5]Spaa[3,6]Spbb[3,6]Spaa[5,6]Spbb[5,6])/(s[1,2,4])+
(-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]Spaa[2,5]Spbb[2,5]Spaa[3,4]Spbb[3,4]Spaa[3,6]Spbb[3,6]Spaa[4,6]Spbb[4,6])/(s[1,2,5])+
(-1I Spaa[1,3]Spbb[1,3]Spaa[1,4]Spbb[1,4]Spaa[2,5]Spbb[2,5]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6])/(s[1,3,4])+
(-1I Spaa[1,3]Spbb[1,3]Spaa[1,5]Spbb[1,5]Spaa[2,4]Spbb[2,4]Spaa[2,6]Spbb[2,6]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6])/(s[1,3,5])+
(-1I Spaa[1,4]Spbb[1,4]Spaa[1,5]Spbb[1,5]Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5])/(s[1,4,5])+
(-1I Spaa[1,5]Spbb[1,5]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,4]Spbb[2,4]Spaa[3,4]Spbb[3,4]Spaa[5,6]Spbb[5,6])/(s[2,3,4])+
(-1I Spaa[1,4]Spbb[1,4]Spaa[1,6]Spbb[1,6]Spaa[2,3]Spbb[2,3]Spaa[2,5]Spbb[2,5]Spaa[3,5]Spbb[3,5]Spaa[4,6]Spbb[4,6])/(s[2,3,5])+
(-1I Spaa[1,3]Spbb[1,3]Spaa[1,6]Spbb[1,6]Spaa[2,4]Spbb[2,4]Spaa[2,5]Spbb[2,5]Spaa[3,6]Spbb[3,6]Spaa[4,5]Spbb[4,5])/(s[2,4,5])+
(-1I Spaa[1,2]Spbb[1,2]Spaa[1,6]Spbb[1,6]Spaa[2,6]Spbb[2,6]Spaa[3,4]Spbb[3,4]Spaa[3,5]Spbb[3,5]Spaa[4,5]Spbb[4,5])/(s[3,4,5])

==> anc/Galileon/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["4pt.m"]], 0.00001] == Round[(-154.8754173+17.0996726643I), 0.00001]]


==> anc/Galileon/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["6pt.m"]], 0.00001] == Round[(1504.03110879+16728.535413I), 0.00001]]


==> anc/NLSM/4pt.m <==
(+1I Spaa[1,3]Spbb[1,3])

==> anc/NLSM/6pt.m <==
(-1I Spaa[1,2]Spbb[1,2]Spaa[1,5]Spbb[1,5]-1I Spaa[1,2]Spbb[1,2]Spaa[3,5]Spbb[3,5]+1I Spaa[1,2]Spbb[1,3]Spbb[2,5]Spaa[3,5]+1I Spbb[1,2]Spaa[1,3]Spaa[2,5]Spbb[3,5]+1I Spaa[1,3]Spbb[1,3]Spaa[3,5]Spbb[3,5])/(s[1,2,3])+
(-1I Spaa[2,3]Spbb[2,3]Spaa[2,6]Spbb[2,6]-1I Spaa[2,3]Spbb[2,3]Spaa[4,6]Spbb[4,6]+1I Spaa[2,3]Spbb[2,4]Spbb[3,6]Spaa[4,6]+1I Spbb[2,3]Spaa[2,4]Spaa[3,6]Spbb[4,6]+1I Spaa[2,4]Spbb[2,4]Spaa[4,6]Spbb[4,6])/(s[2,3,4])+
(-1I Spaa[1,3]Spbb[1,3]Spaa[3,4]Spbb[3,4]-1I Spaa[1,5]Spbb[1,5]Spaa[3,4]Spbb[3,4]+1I Spbb[1,4]Spaa[1,5]Spaa[3,4]Spbb[3,5]+1I Spaa[1,4]Spbb[1,5]Spbb[3,4]Spaa[3,5]+1I Spaa[1,5]Spbb[1,5]Spaa[3,5]Spbb[3,5])/(s[3,4,5])+
(+1I Spaa[1,2]Spbb[1,2]-1I Spaa[1,3]Spbb[1,3]+1I Spaa[2,3]Spbb[2,3]+1I Spaa[2,5]Spbb[2,5])

==> anc/NLSM/BenchmarkCheck4pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(3.13326579668-3.20544176831I)}, {(7.11863012093-25.7280885683I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(-0.464893262058+0.889654361714I)}, {(1.09012984152+4.88232932616I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]

Assert[Round[N[Import["4pt.m"]], 0.00001] == Round[(-1.64947062084+2.18159831197I), 0.00001]]


==> anc/NLSM/BenchmarkCheck6pt.m <==
<< Spinors`;
On[Assert];
SetDirectory[NotebookDirectory[]];

DeclareSpinorMomentum[Sp[1], {{(0.489050875977-0.394434178679I)}, {(-0.312485492219-0.830702751177I)}}, {{(0.489050875977-0.394434178679I), (2.05216134058+0.975479097582I)}}]
DeclareSpinorMomentum[Sp[2], {{(-4.59741057106-2.42012892168I)}, {(2.9874079261-2.96163786033I)}}, {{(0.124152564646-0.217810159109I), (-0.0834984291326+0.291236628418I)}}]
DeclareSpinorMomentum[Sp[3], {{(0.134833613025+0.142020010236I)}, {(0.289480961968+2.08428669342I)}}, {{(0.134833613025+0.142020010236I), (-3.08136792112-0.711322663598I)}}]
DeclareSpinorMomentum[Sp[4], {{(1.15576212481-0.859747331776I)}, {(-0.317297757248-0.690299730609I)}}, {{(1.15576212481-0.859747331776I), (0.528028028082+1.68645976829I)}}]
DeclareSpinorMomentum[Sp[5], {{(0.195918799434+1.98982343376I)}, {(2.0988508603+0.630158120415I)}}, {{(0.787032264858+0.0178521807034I), (-0.27661052826+2.50945693005I)}}]
DeclareSpinorMomentum[Sp[6], {{(0.551740090076+0.0583382365878I)}, {(0.777690997348+1.67737151529I)}}, {{(0.551740090076+0.0583382365878I), (1.58559640628+0.858822769184I)}}]

Assert[Round[N[Import["6pt.m"]], 0.00001] == Round[(45.43430481+18.1735652217I), 0.00001]]


==> anc/YM/README <==
Please see ancillary files at https://arxiv.org/abs/1904.04067
